Simplifying Multiloop Integrands and Ultraviolet Divergences of Gauge Theory and Gravity Amplitudes

We use the duality between color and kinematics to simplify the construction of the complete four-loop four-point amplitude of N=4 super-Yang-Mills theory, including the nonplanar contributions. The duality completely determines the amplitude's integrand in terms of just two planar graphs. The existence of a manifestly dual gauge-theory amplitude trivializes the construction of the corresponding N=8 supergravity integrand, whose graph numerators are double copies (squares) of the N=4 super-Yang-Mills numerators. The success of this procedure provides further nontrivial evidence that the duality and double-copy properties hold at loop level. The new form of the four-loop four-point supergravity amplitude makes manifest the same ultraviolet power counting as the corresponding N=4 super-Yang-Mills amplitude. We determine the amplitude's ultraviolet pole in the critical dimension of D=11/2, the same dimension as for N=4 super-Yang-Mills theory. Strikingly, exactly the same combination of vacuum integrals (after simplification) describes the ultraviolet divergence of N=8 supergravity as the subleading-in-1/N_c^2 single-trace divergence in N=4 super-Yang-Mills theory.

==> anc/fourLoopDualityData.m <==
(* ::Package:: *)

(* 

This file gives symbolic rules for formal Lorentz inner product ulp[a,b] 
between momenta labels a and b to satisfy linearity, etc.

It defines the following functions for graphs between 1 and 85:

numeratorExpr[graph[i]], graphDefinition[graph[i]], 
colorFactor[graph[i]], colorTraceForm[graph[i]] and symmFactor[graph[i]] where

numeratorExpr-- is the numerator expression given in terms of Lorentz 
inner products ulp.   Momentum labels used in the definition follows 
that of the figures of the article and as given in:

graphDefinition--  gives a definition of each graph in terms of 
cubic (trivalent) vertices represented by three-point trees that 
can be sewn together -- matching the momentum labels of the paper
given in Figs 5-11.

colorFactor-- gives the explicit color-factor in terms of formal 
structure functions structureF \[LongDash] f^{abc} \[LongDash] defined with normalization 
given in Eqn 2.2 of the paper).

colorTraceForm -- color factors of graphs in color-trace form, where
ctr[{...}] is the color trace, and Nc is the number of colors.

symmFactor-- gives number of automorphisms of each graph -- the S_i in
equation 85.

Also included:

originalJacobiRelations: numerator defining rules from a set of 
defining Jacobi relations between graphs (setting all graphs containing
one-loop sub-triangles, etc, to vanish)

simplifiedJacobiRelations: the simplified form of defining rules 
presented in equation A2 of the paper.  These are generated from 
originalJacobiRelations under the assumption of power bounds on 
the loop contributions to one-loop sub-box, one-loop sub-pentagon, 
etc presented as auxiliary constraints in the text.

*)


(* ::Subsubsection:: *)
(*ulp -- formal Lorentz inner product between momentum labels.*)


Attributes[ulp] = {Orderless}

ulp[-(a_), b_] := -ulp[a, b]
ulp[a_, (b_) + (c_)] := ulp[a, b] + ulp[a, c]
ulp[c_, (b_)*(a_)?NumberQ] := a*ulp[b, c]


(* ::Subsubsection:: *)
(*numeratorExpr --  numerator expressions*)


numeratorExpr[graph[1]] = 8*ulp[k1, k2]^3
 
numeratorExpr[graph[2]] = 8*ulp[k1, k2]^3
 
numeratorExpr[graph[3]] = 8*ulp[k1, k2]^3
 
numeratorExpr[graph[4]] = 8*ulp[k1, k2]^3
 
numeratorExpr[graph[5]] = 8*ulp[k1, k2]^3
 
numeratorExpr[graph[6]] = -4*ulp[k1, k2]^2*(ulp[k1, k2] + ulp[k1, l5] + 
      ulp[k2, l5] + 2*ulp[k3, l5])
 
numeratorExpr[graph[7]] = -4*ulp[k1, k2]^2*(ulp[k1, k2] + ulp[k1, l5] + 
      ulp[k2, l5] + 2*ulp[k3, l5])
 
numeratorExpr[graph[8]] = -4*ulp[k1, k2]^2*(ulp[k1, k2] + ulp[k1, l5] + 
      ulp[k2, l5] + 2*ulp[k3, l5])
 
numeratorExpr[graph[9]] = -4*ulp[k1, k2]^2*(ulp[k1, k2] + ulp[k1, l5] + 
      ulp[k2, l5] + 2*ulp[k3, l5])
 
numeratorExpr[graph[10]] = -4*ulp[k1, k2]^2*(ulp[k1, k2] + ulp[k1, l5] + 
      ulp[k2, l5] + 2*ulp[k3, l5])
 
numeratorExpr[graph[11]] = -4*ulp[k1, k2]^2*(ulp[k1, k2] + ulp[k1, l5] + 
      ulp[k2, l5] + 2*ulp[k3, l5])
 
numeratorExpr[graph[12]] = 4*ulp[k1, k2]*
     (2*(-(ulp[k1, l6]*(ulp[k2, l5] - 4*ulp[k3, l5])) + 
        ulp[k2, l6]*(3*ulp[k2, l5] + 4*ulp[k3, l5]) + 
        4*(ulp[k2, l5] + 2*ulp[k3, l5])*ulp[k3, l6] + 
        ulp[k1, l5]*(3*ulp[k1, l6] - ulp[k2, l6] + 4*ulp[k3, l6])) - 
      ulp[k1, k2]*(ulp[k1, l5] - ulp[k1, l6] - 2*ulp[k2, k3] + ulp[k2, l5] + 
        ulp[k2, l6] + 2*ulp[k3, l5] - 2*ulp[l5, l6]))
 
numeratorExpr[graph[13]] = -4*ulp[k1, k2]*
     (2*(-(ulp[k1, l6]*(ulp[k2, l5] - 4*ulp[k3, l5])) + 
        ulp[k2, l6]*(3*ulp[k2, l5] + 4*ulp[k3, l5]) + 
        4*(ulp[k2, l5] + 2*ulp[k3, l5])*ulp[k3, l6] + 
        ulp[k1, l5]*(3*ulp[k1, l6] - ulp[k2, l6] + 4*ulp[k3, l6])) - 
      ulp[k1, k2]*(ulp[k1, l5] - ulp[k1, l6] - 2*ulp[k2, k3] + ulp[k2, l5] + 
        ulp[k2, l6] + 2*ulp[k3, l5] - 2*ulp[l5, l6]))
 
numeratorExpr[graph[14]] = 
    -2*(ulp[k2, k3]*((ulp[k1, l5] - ulp[k2, l5])*(5*ulp[k1, l5] + 
          8*ulp[k2, k3] + 5*(ulp[k2, l5] + 2*ulp[k3, l5])) + 
        2*ulp[k2, k3]*ulp[l5, l5]) + ulp[k1, k2]*(-6*ulp[k1, l5]^2 - 
        4*ulp[k2, k3]^2 - 11*ulp[k2, l5]^2 - 9*ulp[k2, l5]*ulp[k3, l5] - 
        4*ulp[k3, l5]^2 + ulp[k1, l5]*(8*ulp[k2, k3] + ulp[k2, l5] + 
          ulp[k3, l5]) + 2*ulp[k2, k3]*(-8*ulp[k2, l5] - 4*ulp[k3, l5] + 
          ulp[l5, l5])))
 
numeratorExpr[graph[15]] = 
    2*(ulp[k2, k3]*((ulp[k1, l5] - ulp[k2, l5])*(5*ulp[k1, l5] + 
          8*ulp[k2, k3] + 5*(ulp[k2, l5] + 2*ulp[k3, l5])) + 
        2*ulp[k2, k3]*ulp[l5, l5]) + ulp[k1, k2]*(-6*ulp[k1, l5]^2 - 
        4*ulp[k2, k3]^2 - 11*ulp[k2, l5]^2 - 9*ulp[k2, l5]*ulp[k3, l5] - 
        4*ulp[k3, l5]^2 + ulp[k1, l5]*(8*ulp[k2, k3] + ulp[k2, l5] + 
          ulp[k3, l5]) + 2*ulp[k2, k3]*(-8*ulp[k2, l5] - 4*ulp[k3, l5] + 
          ulp[l5, l5])))
 
numeratorExpr[graph[16]] = 
    2*(ulp[k2, k3]*((ulp[k1, l5] - ulp[k2, l5])*(5*ulp[k1, l5] + 
          8*ulp[k2, k3] + 5*(ulp[k2, l5] + 2*ulp[k3, l5])) + 
        2*ulp[k2, k3]*ulp[l5, l5]) + ulp[k1, k2]*(-6*ulp[k1, l5]^2 - 
        4*ulp[k2, k3]^2 - 11*ulp[k2, l5]^2 - 9*ulp[k2, l5]*ulp[k3, l5] - 
        4*ulp[k3, l5]^2 + ulp[k1, l5]*(8*ulp[k2, k3] + ulp[k2, l5] + 
          ulp[k3, l5]) + 2*ulp[k2, k3]*(-8*ulp[k2, l5] - 4*ulp[k3, l5] + 
          ulp[l5, l5])))
 
numeratorExpr[graph[17]] = 
    2*(ulp[k2, k3]*((ulp[k1, l5] - ulp[k2, l5])*(5*ulp[k1, l5] + 
          8*ulp[k2, k3] + 5*(ulp[k2, l5] + 2*ulp[k3, l5])) + 
        2*ulp[k2, k3]*ulp[l5, l5]) + ulp[k1, k2]*(-6*ulp[k1, l5]^2 - 
        4*ulp[k2, k3]^2 - 11*ulp[k2, l5]^2 - 9*ulp[k2, l5]*ulp[k3, l5] - 
        4*ulp[k3, l5]^2 + ulp[k1, l5]*(8*ulp[k2, k3] + ulp[k2, l5] + 
          ulp[k3, l5]) + 2*ulp[k2, k3]*(-8*ulp[k2, l5] - 4*ulp[k3, l5] + 
          ulp[l5, l5])))
 
numeratorExpr[graph[18]] = 
    (4*ulp[k2, k3]*(ulp[k1, l5]*(7*ulp[k1, l6] + 6*ulp[k2, k3] + 
          ulp[k2, l6]) - ulp[k2, l5]*(ulp[k1, l6] - 6*ulp[k2, k3] + 
          7*ulp[k2, l6])) + 4*ulp[k1, k2]*(2*ulp[k2, k3]*ulp[k2, l5] - 
        4*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        4*ulp[k2, l6]*ulp[k3, l5] + ulp[k1, l6]*(-4*ulp[k2, k3] - 
          6*ulp[k2, l5] + 4*ulp[k3, l5]) + (5*ulp[k2, l5] + 16*ulp[k3, l5])*
         ulp[k3, l6] + ulp[k1, l5]*(6*ulp[k1, l6] + 
          5*(2*ulp[k2, k3] - ulp[k2, l6] + ulp[k3, l6]))) + 
      8*ulp[k1, k2]^2*(ulp[k2, k3] - 2*ulp[k2, l5] - ulp[k2, l6] - 
        ulp[k3, l5] + ulp[k3, l6] + ulp[l5, l6]))/2
 
numeratorExpr[graph[19]] = 
    -2*(ulp[k2, k3]*(ulp[k1, l5]*(7*ulp[k1, l6] + 6*ulp[k2, k3] + 
          ulp[k2, l6]) - ulp[k2, l5]*(ulp[k1, l6] - 6*ulp[k2, k3] + 
          7*ulp[k2, l6])) + ulp[k1, k2]*(2*ulp[k2, k3]*ulp[k2, l5] - 
        4*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        4*ulp[k2, l6]*ulp[k3, l5] + ulp[k1, l6]*(-4*ulp[k2, k3] - 
          6*ulp[k2, l5] + 4*ulp[k3, l5]) + (5*ulp[k2, l5] + 16*ulp[k3, l5])*
         ulp[k3, l6] + ulp[k1, l5]*(6*ulp[k1, l6] + 
          5*(2*ulp[k2, k3] - ulp[k2, l6] + ulp[k3, l6]))) + 
      2*ulp[k1, k2]^2*(ulp[k2, k3] - 2*ulp[k2, l5] - ulp[k2, l6] - 
        ulp[k3, l5] + ulp[k3, l6] + ulp[l5, l6]))
 
numeratorExpr[graph[20]] = 
    (4*ulp[k2, k3]*(ulp[k1, l5]*(7*ulp[k1, l6] + 6*ulp[k2, k3] + 
          ulp[k2, l6]) - ulp[k2, l5]*(ulp[k1, l6] - 6*ulp[k2, k3] + 
          7*ulp[k2, l6])) + 4*ulp[k1, k2]*(2*ulp[k2, k3]*ulp[k2, l5] - 
        4*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        4*ulp[k2, l6]*ulp[k3, l5] + ulp[k1, l6]*(-4*ulp[k2, k3] - 
          6*ulp[k2, l5] + 4*ulp[k3, l5]) + (5*ulp[k2, l5] + 16*ulp[k3, l5])*
         ulp[k3, l6] + ulp[k1, l5]*(6*ulp[k1, l6] + 
          5*(2*ulp[k2, k3] - ulp[k2, l6] + ulp[k3, l6]))) + 
      8*ulp[k1, k2]^2*(ulp[k2, k3] - 2*ulp[k2, l5] - ulp[k2, l6] - 
        ulp[k3, l5] + ulp[k3, l6] + ulp[l5, l6]))/2
 
numeratorExpr[graph[21]] = 2*(-2*ulp[k1, k2]^3 - 
      ulp[k1, k2]*(4*ulp[k2, k3]^2 + 12*ulp[k2, l5]^2 - 
        4*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        8*ulp[k2, k3]*ulp[k3, l5] + 4*ulp[k2, l6]*ulp[k3, l5] - 
        12*ulp[k3, l5]^2 + ulp[k1, l6]*(-4*ulp[k2, k3] - 6*ulp[k2, l5] + 
          4*ulp[k3, l5]) + 5*ulp[k2, l5]*ulp[k3, l6] + 
        16*ulp[k3, l5]*ulp[k3, l6] + ulp[k1, l5]*(6*ulp[k1, l6] + 
          16*ulp[k2, k3] + 5*(2*ulp[k2, l5] - ulp[k2, l6] - 2*ulp[k3, l5] + 
            ulp[k3, l6])) - 2*ulp[k2, k3]*ulp[l5, l5]) + 
      ulp[k2, k3]*(12*ulp[k1, l5]^2 - ulp[k1, l5]*(7*ulp[k1, l6] + 
          8*ulp[k2, k3] + ulp[k2, l6] - 10*ulp[k3, l5]) + 
        ulp[k2, l5]*(ulp[k1, l6] + 8*ulp[k2, k3] - 12*ulp[k2, l5] + 
          7*ulp[k2, l6] - 10*ulp[k3, l5]) + 2*ulp[k2, k3]*ulp[l5, l5]) + 
      2*ulp[k1, k2]^2*(-4*ulp[k1, l5] + ulp[k1, l6] - 3*ulp[k2, k3] - 
        4*ulp[k2, l5] + 2*ulp[k2, l6] - 5*ulp[k3, l5] + ulp[k3, l6] + 
        ulp[l5, l5] - ulp[l5, l6]))
 
numeratorExpr[graph[22]] = 2*(-2*ulp[k1, k2]^3 - 
      ulp[k1, k2]*(4*ulp[k2, k3]^2 + 12*ulp[k2, l5]^2 - 
        4*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        8*ulp[k2, k3]*ulp[k3, l5] + 4*ulp[k2, l6]*ulp[k3, l5] - 
        12*ulp[k3, l5]^2 + ulp[k1, l6]*(-4*ulp[k2, k3] - 6*ulp[k2, l5] + 
          4*ulp[k3, l5]) + 5*ulp[k2, l5]*ulp[k3, l6] + 
        16*ulp[k3, l5]*ulp[k3, l6] + ulp[k1, l5]*(6*ulp[k1, l6] + 
          16*ulp[k2, k3] + 5*(2*ulp[k2, l5] - ulp[k2, l6] - 2*ulp[k3, l5] + 
            ulp[k3, l6])) - 2*ulp[k2, k3]*ulp[l5, l5]) + 
      ulp[k2, k3]*(12*ulp[k1, l5]^2 - ulp[k1, l5]*(7*ulp[k1, l6] + 
          8*ulp[k2, k3] + ulp[k2, l6] - 10*ulp[k3, l5]) + 
        ulp[k2, l5]*(ulp[k1, l6] + 8*ulp[k2, k3] - 12*ulp[k2, l5] + 
          7*ulp[k2, l6] - 10*ulp[k3, l5]) + 2*ulp[k2, k3]*ulp[l5, l5]) + 
      2*ulp[k1, k2]^2*(-4*ulp[k1, l5] + ulp[k1, l6] - 3*ulp[k2, k3] - 
        4*ulp[k2, l5] + 2*ulp[k2, l6] - 5*ulp[k3, l5] + ulp[k3, l6] + 
        ulp[l5, l5] - ulp[l5, l6]))
 
numeratorExpr[graph[23]] = 2*(-2*ulp[k1, k2]^3 - 
      ulp[k1, k2]*(4*ulp[k2, k3]^2 + 12*ulp[k2, l5]^2 - 
        4*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        8*ulp[k2, k3]*ulp[k3, l5] + 4*ulp[k2, l6]*ulp[k3, l5] - 
        12*ulp[k3, l5]^2 + ulp[k1, l6]*(-4*ulp[k2, k3] - 6*ulp[k2, l5] + 
          4*ulp[k3, l5]) + 5*ulp[k2, l5]*ulp[k3, l6] + 
        16*ulp[k3, l5]*ulp[k3, l6] + ulp[k1, l5]*(6*ulp[k1, l6] + 
          16*ulp[k2, k3] + 5*(2*ulp[k2, l5] - ulp[k2, l6] - 2*ulp[k3, l5] + 
            ulp[k3, l6])) - 2*ulp[k2, k3]*ulp[l5, l5]) + 
      ulp[k2, k3]*(12*ulp[k1, l5]^2 - ulp[k1, l5]*(7*ulp[k1, l6] + 
          8*ulp[k2, k3] + ulp[k2, l6] - 10*ulp[k3, l5]) + 
        ulp[k2, l5]*(ulp[k1, l6] + 8*ulp[k2, k3] - 12*ulp[k2, l5] + 
          7*ulp[k2, l6] - 10*ulp[k3, l5]) + 2*ulp[k2, k3]*ulp[l5, l5]) + 
      2*ulp[k1, k2]^2*(-4*ulp[k1, l5] + ulp[k1, l6] - 3*ulp[k2, k3] - 
        4*ulp[k2, l5] + 2*ulp[k2, l6] - 5*ulp[k3, l5] + ulp[k3, l6] + 
        ulp[l5, l5] - ulp[l5, l6]))
 
numeratorExpr[graph[24]] = 
    2*(ulp[k2, k3]*(-(ulp[k1, l5]*(7*ulp[k1, l6] + ulp[k2, l6])) + 
        ulp[k2, l5]*(ulp[k1, l6] + 7*ulp[k2, l6])) + 
      ulp[k1, k2]*(-8*ulp[k2, k3]*ulp[k2, l5] + 4*ulp[k2, k3]*ulp[k2, l6] + 
        13*ulp[k2, l5]*ulp[k2, l6] + 12*ulp[k2, l6]*ulp[k3, l5] + 
        2*ulp[k1, l6]*(2*ulp[k2, k3] + ulp[k2, l5] + 6*ulp[k3, l5]) + 
        (11*ulp[k2, l5] + 16*ulp[k3, l5])*ulp[k3, l6] + 
        ulp[k1, l5]*(6*ulp[k1, l6] + 8*ulp[k2, k3] + ulp[k2, l6] + 
          11*ulp[k3, l6])) + 2*ulp[k1, k2]^2*(2*ulp[k1, l5] + 2*ulp[k1, l6] + 
        ulp[k1, l7] - 2*ulp[k2, l5] + ulp[k2, l6] + ulp[k2, l7] + 
        ulp[k3, l6] + 2*ulp[k3, l7] + ulp[l5, l6]))
 
numeratorExpr[graph[25]] = 
    2*(ulp[k2, k3]*(-(ulp[k1, l5]*(7*ulp[k1, l6] + ulp[k2, l6])) + 
        ulp[k2, l5]*(ulp[k1, l6] + 7*ulp[k2, l6])) + 
      ulp[k1, k2]*(-8*ulp[k2, k3]*ulp[k2, l5] + 4*ulp[k2, k3]*ulp[k2, l6] + 
        13*ulp[k2, l5]*ulp[k2, l6] + 12*ulp[k2, l6]*ulp[k3, l5] + 
        2*ulp[k1, l6]*(2*ulp[k2, k3] + ulp[k2, l5] + 6*ulp[k3, l5]) + 
        (11*ulp[k2, l5] + 16*ulp[k3, l5])*ulp[k3, l6] + 
        ulp[k1, l5]*(6*ulp[k1, l6] + 8*ulp[k2, k3] + ulp[k2, l6] + 
          11*ulp[k3, l6])) + 2*ulp[k1, k2]^2*(2*ulp[k1, l5] + 2*ulp[k1, l6] + 
        ulp[k1, l7] - 2*ulp[k2, l5] + ulp[k2, l6] + ulp[k2, l7] + 
        ulp[k3, l6] + 2*ulp[k3, l7] + ulp[l5, l6]))
 
numeratorExpr[graph[26]] = 
    2*(ulp[k2, k3]*(-(ulp[k1, l5]*(7*ulp[k1, l6] + ulp[k2, l6])) + 
        ulp[k2, l5]*(ulp[k1, l6] + 7*ulp[k2, l6])) + 
      ulp[k1, k2]*(-4*ulp[k1, l7]*ulp[k2, l5] - 8*ulp[k2, k3]*ulp[k2, l5] + 
        4*ulp[k2, k3]*ulp[k2, l6] + 13*ulp[k2, l5]*ulp[k2, l6] + 
        12*ulp[k2, l5]*ulp[k2, l7] + 16*ulp[k1, l7]*ulp[k3, l5] + 
        12*ulp[k2, l6]*ulp[k3, l5] + 16*ulp[k2, l7]*ulp[k3, l5] + 
        2*ulp[k1, l6]*(2*ulp[k2, k3] + ulp[k2, l5] + 6*ulp[k3, l5]) + 
        11*ulp[k2, l5]*ulp[k3, l6] + 16*ulp[k3, l5]*ulp[k3, l6] + 
        16*(ulp[k2, l5] + 2*ulp[k3, l5])*ulp[k3, l7] + 
        ulp[k1, l5]*(6*ulp[k1, l6] + 12*ulp[k1, l7] + 8*ulp[k2, k3] + 
          ulp[k2, l6] - 4*ulp[k2, l7] + 11*ulp[k3, l6] + 16*ulp[k3, l7])) + 
      2*ulp[k1, k2]^2*(2*ulp[k1, l5] + 2*ulp[k1, l6] + ulp[k1, l7] - 
        2*ulp[k2, l5] + ulp[k2, l6] - ulp[k2, l7] + ulp[k3, l6] + 
        ulp[l5, l6] + 2*ulp[l5, l7]))
 
numeratorExpr[graph[27]] = 
    -2*(ulp[k2, k3]*(-(ulp[k1, l5]*(7*ulp[k1, l8] + ulp[k2, l8])) + 
        ulp[k2, l5]*(ulp[k1, l8] + 7*ulp[k2, l8])) - 
      ulp[k1, k2]*(8*ulp[k2, k3]*ulp[k2, l5] + 12*ulp[k2, l5]*ulp[k2, l7] - 
        4*ulp[k2, k3]*ulp[k2, l8] - ulp[k2, l5]*ulp[k2, l8] - 
        4*ulp[k1, l7]*(ulp[k2, l5] - 4*ulp[k3, l5]) + 
        16*ulp[k2, l7]*ulp[k3, l5] + 4*ulp[k2, l8]*ulp[k3, l5] + 
        ulp[k1, l8]*(-4*ulp[k2, k3] - 6*ulp[k2, l5] + 4*ulp[k3, l5]) + 
        16*ulp[k2, l5]*ulp[k3, l7] + 32*ulp[k3, l5]*ulp[k3, l7] + 
        (5*ulp[k2, l5] + 16*ulp[k3, l5])*ulp[k3, l8] + 
        ulp[k1, l5]*(12*ulp[k1, l7] + 6*ulp[k1, l8] - 8*ulp[k2, k3] - 
          4*ulp[k2, l7] - 5*ulp[k2, l8] + 16*ulp[k3, l7] + 5*ulp[k3, l8])) + 
      2*ulp[k1, k2]^2*(2*ulp[k1, l5] + ulp[k1, l6] - 2*ulp[k1, l7] - 
        2*ulp[k2, l5] + ulp[k2, l6] + ulp[k2, l8] + 2*ulp[k3, l6] - 
        2*ulp[k3, l7] - ulp[k3, l8] - 2*ulp[l5, l7] - ulp[l5, l8]))
 
numeratorExpr[graph[28]] = (-32*ulp[k1, k2]^2*ulp[k2, l5] - 
      12*(-ulp[k1, k2] - ulp[k2, k3])*(4*ulp[k2, l5]*ulp[k2, l6] + 
        4*(ulp[k1, l5] - ulp[k2, k3] + 2*ulp[k2, l5] + ulp[k3, l5])*
         (ulp[k1, l6] + ulp[k2, l6] + ulp[k3, l6])) + 
      8*ulp[k2, k3]*(-5*ulp[k2, l5]*ulp[k3, l6] + ulp[k1, l5]*
         (5*(ulp[k1, l6] + ulp[k2, l6]) + ulp[k3, l6])) + 
      2*ulp[k1, k2]*(8*ulp[k1, l5]*ulp[k2, k3] - 
        4*(-10*(ulp[k1, k2] + ulp[k2, k3])*ulp[k2, l5] + 
          ulp[k1, l6]*(2*ulp[k2, k3] + 5*ulp[k2, l5] - ulp[k3, l5]) + 
          (4*ulp[k2, k3] - 5*ulp[k3, l5])*(ulp[k2, l6] + ulp[k3, l6]) + 
          2*ulp[k2, k3]*ulp[l5, l6])))/4
 
numeratorExpr[graph[29]] = -2*(-6*ulp[k1, k2]^2*ulp[k2, l5] + 
      ulp[k2, k3]*(6*ulp[k2, l6]*(ulp[k2, k3] - 3*ulp[k2, l5] - 
          ulp[k3, l5]) + 6*ulp[k1, l6]*(ulp[k2, k3] - 2*ulp[k2, l5] - 
          ulp[k3, l5]) + (6*ulp[k2, k3] - 7*ulp[k2, l5] - 6*ulp[k3, l5])*
         ulp[k3, l6] - ulp[k1, l5]*(11*(ulp[k1, l6] + ulp[k2, l6]) + 
          7*ulp[k3, l6])) - ulp[k1, k2]*(10*ulp[k2, k3]*ulp[k2, l5] - 
        10*ulp[k2, k3]*ulp[k2, l6] + 18*ulp[k2, l5]*ulp[k2, l6] + 
        11*ulp[k2, l6]*ulp[k3, l5] + ulp[k1, l6]*(-8*ulp[k2, k3] + 
          7*(ulp[k2, l5] + ulp[k3, l5])) - 10*ulp[k2, k3]*ulp[k3, l6] + 
        12*ulp[k2, l5]*ulp[k3, l6] + 11*ulp[k3, l5]*ulp[k3, l6] + 
        2*ulp[k1, l5]*(3*ulp[k1, l6] + ulp[k2, k3] + 
          3*(ulp[k2, l6] + ulp[k3, l6])) - 2*ulp[k2, k3]*ulp[l5, l6]))
 
numeratorExpr[graph[30]] = 2*(-6*ulp[k1, k2]^2*ulp[k2, l5] + 
      ulp[k2, k3]*(6*ulp[k2, l6]*(ulp[k2, k3] - 3*ulp[k2, l5] - 
          ulp[k3, l5]) + 6*ulp[k1, l6]*(ulp[k2, k3] - 2*ulp[k2, l5] - 
          ulp[k3, l5]) + (6*ulp[k2, k3] - 7*ulp[k2, l5] - 6*ulp[k3, l5])*
         ulp[k3, l6] - ulp[k1, l5]*(11*(ulp[k1, l6] + ulp[k2, l6]) + 
          7*ulp[k3, l6])) - ulp[k1, k2]*(10*ulp[k2, k3]*ulp[k2, l5] - 
        10*ulp[k2, k3]*ulp[k2, l6] + 18*ulp[k2, l5]*ulp[k2, l6] + 
        11*ulp[k2, l6]*ulp[k3, l5] + ulp[k1, l6]*(-8*ulp[k2, k3] + 
          7*(ulp[k2, l5] + ulp[k3, l5])) - 10*ulp[k2, k3]*ulp[k3, l6] + 
        12*ulp[k2, l5]*ulp[k3, l6] + 11*ulp[k3, l5]*ulp[k3, l6] + 
        2*ulp[k1, l5]*(3*ulp[k1, l6] + ulp[k2, k3] + 
          3*(ulp[k2, l6] + ulp[k3, l6])) - 2*ulp[k2, k3]*ulp[l5, l6]))
 
numeratorExpr[graph[31]] = -2*(-6*ulp[k1, k2]^2*ulp[k2, l5] + 
      ulp[k2, k3]*(6*ulp[k2, l6]*(ulp[k2, k3] - 3*ulp[k2, l5] - 
          ulp[k3, l5]) + 6*ulp[k1, l6]*(ulp[k2, k3] - 2*ulp[k2, l5] - 
          ulp[k3, l5]) + (6*ulp[k2, k3] - 7*ulp[k2, l5] - 6*ulp[k3, l5])*
         ulp[k3, l6] - ulp[k1, l5]*(11*(ulp[k1, l6] + ulp[k2, l6]) + 
          7*ulp[k3, l6])) - ulp[k1, k2]*(10*ulp[k2, k3]*ulp[k2, l5] - 
        10*ulp[k2, k3]*ulp[k2, l6] + 18*ulp[k2, l5]*ulp[k2, l6] + 
        11*ulp[k2, l6]*ulp[k3, l5] + ulp[k1, l6]*(-8*ulp[k2, k3] + 
          7*(ulp[k2, l5] + ulp[k3, l5])) - 10*ulp[k2, k3]*ulp[k3, l6] + 
        12*ulp[k2, l5]*ulp[k3, l6] + 11*ulp[k3, l5]*ulp[k3, l6] + 
        2*ulp[k1, l5]*(3*ulp[k1, l6] + ulp[k2, k3] + 
          3*(ulp[k2, l6] + ulp[k3, l6])) - 2*ulp[k2, k3]*ulp[l5, l6]))
 
numeratorExpr[graph[32]] = 
    2*(ulp[k2, k3]*(-4*ulp[k1, l5]^2 + ulp[k2, l5]*(ulp[k1, l6] - 
          11*ulp[k2, l5] - 7*ulp[k2, l6]) + ulp[k2, l5]*ulp[k3, l5] - 
        6*ulp[k3, l5]^2 + ulp[k1, l5]*(7*ulp[k1, l6] - 9*ulp[k2, l5] - 
          ulp[k2, l6] + ulp[k3, l5])) + ulp[k1, k2]*
       (-12*ulp[k2, k3]*ulp[k2, l5] - 5*ulp[k2, l5]^2 - 
        8*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        8*ulp[k2, k3]*ulp[k3, l5] + 5*ulp[k2, l6]*ulp[k3, l5] + 
        5*ulp[k3, l5]^2 + ulp[k1, l6]*(8*ulp[k2, k3] - 5*ulp[k2, l5] + 
          5*ulp[k3, l5]) + 4*ulp[k2, l5]*ulp[k3, l6] + 
        16*ulp[k3, l5]*ulp[k3, l6] + 2*ulp[k1, l5]*(3*ulp[k1, l6] - 
          2*ulp[k2, k3] - 5*ulp[k2, l5] - 3*ulp[k2, l6] + 5*ulp[k3, l5] + 
          2*ulp[k3, l6]) + 2*ulp[k2, k3]*ulp[l5, l5]) + 
      2*ulp[k1, k2]^2*(3*ulp[k1, l6] - 3*ulp[k2, l5] - ulp[k2, l6] + 
        3*ulp[k3, l5] + 2*ulp[k3, l6] + ulp[l5, l5] + ulp[l5, l6]))
 
numeratorExpr[graph[33]] = 
    -2*(ulp[k2, k3]*(5*ulp[k1, l7]*ulp[k2, l5] - 11*ulp[k2, l5]*ulp[k2, l6] + 
        4*ulp[k2, l5]*ulp[k2, l7] + ulp[k1, l5]*(-4*ulp[k1, l6] + 
          11*ulp[k1, l7] - 5*ulp[k2, l6] + 4*ulp[k2, l7]) - 
        ulp[k1, l7]*ulp[k3, l5] + 6*ulp[k2, k3]*ulp[k3, l5] + 
        ulp[k2, l6]*ulp[k3, l5] - ulp[k2, l7]*ulp[k3, l5] + 
        ulp[k1, l6]*(-4*ulp[k2, l5] + ulp[k3, l5]) - 
        6*ulp[k3, l5]*ulp[k3, l6] + 6*ulp[k3, l5]*ulp[k3, l7]) + 
      2*ulp[k1, k2]^2*(3*ulp[k1, l7] + 2*ulp[k2, l5] - ulp[k2, l6] - 
        ulp[k3, l5] + 2*ulp[k3, l6] + ulp[l5, l6]) + 
      ulp[k1, k2]*(10*ulp[k1, l7]*ulp[k2, k3] - ulp[k1, l7]*ulp[k2, l5] + 
        4*ulp[k2, k3]*ulp[k2, l5] - 10*ulp[k2, k3]*ulp[k2, l6] - 
        5*ulp[k2, l5]*ulp[k2, l6] + 2*ulp[k2, k3]*ulp[k2, l7] + 
        4*ulp[k2, l5]*ulp[k2, l7] - 2*ulp[k1, l6]*(ulp[k2, k3] + 
          2*ulp[k2, l5] - 3*ulp[k3, l5]) - ulp[k1, l7]*ulp[k3, l5] + 
        2*ulp[k2, k3]*ulp[k3, l5] + 5*ulp[k2, l7]*ulp[k3, l5] + 
        5*ulp[k3, l5]*ulp[k3, l6] + 2*ulp[k1, l5]*(3*ulp[k1, l7] + 
          ulp[k2, k3] - 3*ulp[k2, l6] + 2*ulp[k3, l6]) + 
        4*ulp[k2, l5]*ulp[k3, l7] + 11*ulp[k3, l5]*ulp[k3, l7] + 
        2*ulp[k2, k3]*ulp[l5, l6] - 2*ulp[k2, k3]*ulp[l5, l7]))
 
numeratorExpr[graph[34]] = 
    2*(ulp[k2, k3]*(-4*ulp[k1, l5]^2 + ulp[k2, l5]*(ulp[k1, l6] - 
          11*ulp[k2, l5] - 7*ulp[k2, l6]) + ulp[k2, l5]*ulp[k3, l5] - 
        6*ulp[k3, l5]^2 + ulp[k1, l5]*(7*ulp[k1, l6] - 9*ulp[k2, l5] - 
          ulp[k2, l6] + ulp[k3, l5])) + ulp[k1, k2]*
       (-12*ulp[k2, k3]*ulp[k2, l5] - 5*ulp[k2, l5]^2 - 
        8*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        8*ulp[k2, k3]*ulp[k3, l5] + 5*ulp[k2, l6]*ulp[k3, l5] + 
        5*ulp[k3, l5]^2 + ulp[k1, l6]*(8*ulp[k2, k3] - 5*ulp[k2, l5] + 
          5*ulp[k3, l5]) + 4*ulp[k2, l5]*ulp[k3, l6] + 
        16*ulp[k3, l5]*ulp[k3, l6] + 2*ulp[k1, l5]*(3*ulp[k1, l6] - 
          2*ulp[k2, k3] - 5*ulp[k2, l5] - 3*ulp[k2, l6] + 5*ulp[k3, l5] + 
          2*ulp[k3, l6]) + 2*ulp[k2, k3]*ulp[l5, l5]) + 
      2*ulp[k1, k2]^2*(3*ulp[k1, l6] - 3*ulp[k2, l5] - ulp[k2, l6] + 
        3*ulp[k3, l5] + 2*ulp[k3, l6] + ulp[l5, l5] + ulp[l5, l6]))
 
numeratorExpr[graph[35]] = 
    -2*(ulp[k2, k3]*(5*ulp[k1, l7]*ulp[k2, l5] - 11*ulp[k2, l5]*ulp[k2, l6] + 
        4*ulp[k2, l5]*ulp[k2, l7] + ulp[k1, l5]*(-4*ulp[k1, l6] + 
          11*ulp[k1, l7] - 5*ulp[k2, l6] + 4*ulp[k2, l7]) - 
        ulp[k1, l7]*ulp[k3, l5] + 6*ulp[k2, k3]*ulp[k3, l5] + 
        ulp[k2, l6]*ulp[k3, l5] - ulp[k2, l7]*ulp[k3, l5] + 
        ulp[k1, l6]*(-4*ulp[k2, l5] + ulp[k3, l5]) - 
        6*ulp[k3, l5]*ulp[k3, l6] + 6*ulp[k3, l5]*ulp[k3, l7]) + 
      2*ulp[k1, k2]^2*(3*ulp[k1, l7] + 2*ulp[k2, l5] - ulp[k2, l6] - 
        ulp[k3, l5] + 2*ulp[k3, l6] + ulp[l5, l6]) + 
      ulp[k1, k2]*(10*ulp[k1, l7]*ulp[k2, k3] - ulp[k1, l7]*ulp[k2, l5] + 
        4*ulp[k2, k3]*ulp[k2, l5] - 10*ulp[k2, k3]*ulp[k2, l6] - 
        5*ulp[k2, l5]*ulp[k2, l6] + 2*ulp[k2, k3]*ulp[k2, l7] + 
        4*ulp[k2, l5]*ulp[k2, l7] - 2*ulp[k1, l6]*(ulp[k2, k3] + 
          2*ulp[k2, l5] - 3*ulp[k3, l5]) - ulp[k1, l7]*ulp[k3, l5] + 
        2*ulp[k2, k3]*ulp[k3, l5] + 5*ulp[k2, l7]*ulp[k3, l5] + 
        5*ulp[k3, l5]*ulp[k3, l6] + 2*ulp[k1, l5]*(3*ulp[k1, l7] + 
          ulp[k2, k3] - 3*ulp[k2, l6] + 2*ulp[k3, l6]) + 
        4*ulp[k2, l5]*ulp[k3, l7] + 11*ulp[k3, l5]*ulp[k3, l7] + 
        2*ulp[k2, k3]*ulp[l5, l6] - 2*ulp[k2, k3]*ulp[l5, l7]))
 
numeratorExpr[graph[36]] = 
    2*(ulp[k2, k3]*(5*ulp[k1, l7]*ulp[k2, l5] - 11*ulp[k2, l5]*ulp[k2, l6] + 
        4*ulp[k2, l5]*ulp[k2, l7] + ulp[k1, l5]*(-4*ulp[k1, l6] + 
          11*ulp[k1, l7] - 5*ulp[k2, l6] + 4*ulp[k2, l7]) - 
        ulp[k1, l7]*ulp[k3, l5] + 6*ulp[k2, k3]*ulp[k3, l5] + 
        ulp[k2, l6]*ulp[k3, l5] - ulp[k2, l7]*ulp[k3, l5] + 
        ulp[k1, l6]*(-4*ulp[k2, l5] + ulp[k3, l5]) - 
        6*ulp[k3, l5]*ulp[k3, l6] + 6*ulp[k3, l5]*ulp[k3, l7]) + 
      2*ulp[k1, k2]^2*(3*ulp[k1, l7] + 2*ulp[k2, l5] - ulp[k2, l6] - 
        ulp[k3, l5] + 2*ulp[k3, l6] + ulp[l5, l6]) + 
      ulp[k1, k2]*(10*ulp[k1, l7]*ulp[k2, k3] - ulp[k1, l7]*ulp[k2, l5] + 
        4*ulp[k2, k3]*ulp[k2, l5] - 10*ulp[k2, k3]*ulp[k2, l6] - 
        5*ulp[k2, l5]*ulp[k2, l6] + 2*ulp[k2, k3]*ulp[k2, l7] + 
        4*ulp[k2, l5]*ulp[k2, l7] - 2*ulp[k1, l6]*(ulp[k2, k3] + 
          2*ulp[k2, l5] - 3*ulp[k3, l5]) - ulp[k1, l7]*ulp[k3, l5] + 
        2*ulp[k2, k3]*ulp[k3, l5] + 5*ulp[k2, l7]*ulp[k3, l5] + 
        5*ulp[k3, l5]*ulp[k3, l6] + 2*ulp[k1, l5]*(3*ulp[k1, l7] + 
          ulp[k2, k3] - 3*ulp[k2, l6] + 2*ulp[k3, l6]) + 
        4*ulp[k2, l5]*ulp[k3, l7] + 11*ulp[k3, l5]*ulp[k3, l7] + 
        2*ulp[k2, k3]*ulp[l5, l6] - 2*ulp[k2, k3]*ulp[l5, l7]))
 
numeratorExpr[graph[37]] = 
    -2*(-(ulp[k2, k3]*(2*ulp[k1, l7]*ulp[k2, k3] + 2*ulp[k2, k3]*
          ulp[k2, l5] + 4*ulp[k1, l7]*ulp[k2, l6] + 4*ulp[k2, l5]*
          ulp[k2, l6] - 2*ulp[k2, k3]*ulp[k2, l7] + 5*ulp[k2, l5]*
          ulp[k2, l7] + 11*ulp[k2, l6]*ulp[k2, l7] + 
         ulp[k1, l6]*(4*(ulp[k1, l7] + ulp[k2, l5]) + 5*ulp[k2, l7]) - 
         4*ulp[k1, l7]*ulp[k3, l5] + 6*ulp[k2, l7]*ulp[k3, l5] - 
         ulp[k1, l7]*ulp[k3, l6] - ulp[k2, l5]*ulp[k3, l6] - 
         ulp[k2, l7]*ulp[k3, l6] + 6*ulp[k3, l5]*ulp[k3, l6] + 
         ulp[k1, l5]*(11*ulp[k1, l6] - 5*ulp[k1, l7] + 4*ulp[k2, k3] + 
           5*ulp[k2, l6] - ulp[k3, l6] - 6*ulp[k3, l7]) + 
         4*ulp[k2, l5]*ulp[k3, l7] + 6*ulp[k3, l6]*ulp[k3, l7] - 
         2*ulp[k2, k3]*ulp[l5, l7])) + 2*ulp[k1, k2]^2*
       (ulp[k2, k3] + 2*ulp[k2, l6] - ulp[k2, l7] - 4*ulp[k3, l6] + 
        2*ulp[k3, l7] + ulp[l6, l7]) + ulp[k1, k2]*
       (-2*ulp[k1, l7]*ulp[k2, k3] + 2*ulp[k2, k3]^2 - 
        2*ulp[k2, k3]*ulp[k2, l5] - 4*ulp[k1, l7]*ulp[k2, l6] + 
        4*ulp[k2, k3]*ulp[k2, l6] - 4*ulp[k2, l5]*ulp[k2, l6] - 
        6*ulp[k2, k3]*ulp[k2, l7] - 11*ulp[k2, l5]*ulp[k2, l7] - 
        5*ulp[k2, l6]*ulp[k2, l7] - 2*ulp[k2, k3]*ulp[k3, l5] - 
        4*ulp[k2, l6]*ulp[k3, l5] - 5*ulp[k2, l7]*ulp[k3, l5] + 
        6*ulp[k1, l7]*ulp[k3, l6] - 16*ulp[k2, k3]*ulp[k3, l6] - 
        5*ulp[k2, l5]*ulp[k3, l6] - 11*ulp[k3, l5]*ulp[k3, l6] + 
        4*ulp[k2, k3]*ulp[k3, l7] - 4*ulp[k2, l5]*ulp[k3, l7] - 
        4*ulp[k3, l5]*ulp[k3, l7] + 5*ulp[k3, l6]*ulp[k3, l7] + 
        ulp[k1, l5]*(-6*ulp[k1, l6] - 6*ulp[k1, l7] - 8*ulp[k2, k3] + 
          ulp[k2, l6] + ulp[k2, l7] + ulp[k3, l6] + ulp[k3, l7]) + 
        ulp[k1, l6]*(4*ulp[k2, k3] - 6*ulp[k2, l7] + 4*ulp[k3, l7]) + 
        2*ulp[k2, k3]*ulp[l5, l6] + 2*ulp[k2, k3]*ulp[l5, l7] + 
        2*ulp[k2, k3]*ulp[l6, l7]))
 
numeratorExpr[graph[38]] = 
    -2*(ulp[k2, k3]*(-4*ulp[k1, l5]^2 - ulp[k1, l6]*ulp[k2, l5] + 
        7*ulp[k1, l7]*ulp[k2, l5] - 11*ulp[k2, l5]^2 + 
        7*ulp[k2, l5]*ulp[k2, l6] + 7*ulp[k2, l5]*ulp[k2, l7] + 
        6*ulp[k1, l7]*ulp[k3, l5] + ulp[k2, l5]*ulp[k3, l5] + 
        6*ulp[k2, l7]*ulp[k3, l5] - 6*ulp[k3, l5]^2 + 
        8*ulp[k2, l5]*ulp[k3, l7] + ulp[k1, l5]*(-7*ulp[k1, l6] + 
          7*ulp[k1, l7] - 9*ulp[k2, l5] + ulp[k2, l6] + 7*ulp[k2, l7] + 
          ulp[k3, l5] + 8*ulp[k3, l7])) + ulp[k1, k2]*
       (-8*ulp[k1, l7]*ulp[k2, k3] + ulp[k1, l7]*ulp[k2, l5] + 
        8*ulp[k2, k3]*ulp[k2, l5] - 5*ulp[k2, l5]^2 + 
        4*ulp[k1, l7]*ulp[k2, l6] - 8*ulp[k2, k3]*ulp[k2, l6] + 
        ulp[k2, l5]*ulp[k2, l6] - 8*ulp[k2, k3]*ulp[k2, l7] + 
        13*ulp[k2, l5]*ulp[k2, l7] - 12*ulp[k2, l6]*ulp[k2, l7] + 
        11*ulp[k1, l7]*ulp[k3, l5] - 8*ulp[k2, k3]*ulp[k3, l5] - 
        5*ulp[k2, l6]*ulp[k3, l5] + 11*ulp[k2, l7]*ulp[k3, l5] + 
        5*ulp[k3, l5]^2 - 16*ulp[k1, l7]*ulp[k3, l6] - 
        4*ulp[k2, l5]*ulp[k3, l6] - 16*ulp[k2, l7]*ulp[k3, l6] - 
        16*ulp[k3, l5]*ulp[k3, l6] + ulp[k1, l6]*(-12*ulp[k1, l7] + 
          8*ulp[k2, k3] + 5*ulp[k2, l5] + 4*ulp[k2, l7] - 5*ulp[k3, l5] - 
          16*ulp[k3, l7]) - 16*ulp[k2, k3]*ulp[k3, l7] + 
        12*ulp[k2, l5]*ulp[k3, l7] - 16*ulp[k2, l6]*ulp[k3, l7] + 
        16*ulp[k3, l5]*ulp[k3, l7] - 32*ulp[k3, l6]*ulp[k3, l7] + 
        2*ulp[k1, l5]*(-3*ulp[k1, l6] + 3*ulp[k1, l7] - 5*ulp[k2, l5] + 
          3*ulp[k2, l6] + ulp[k2, l7] + 5*ulp[k3, l5] - 2*ulp[k3, l6] + 
          6*ulp[k3, l7]) + 2*ulp[k2, k3]*ulp[l5, l5]) + 
      2*ulp[k1, k2]^2*(2*ulp[k1, l6] - 2*ulp[k1, l7] + 2*ulp[k2, l5] - 
        2*ulp[k2, l6] - 2*ulp[k2, l7] - 2*ulp[k3, l5] - 4*ulp[k3, l7] + 
        ulp[l5, l5] - ulp[l5, l6] + ulp[l5, l7] - 2*ulp[l6, l7]))
 
numeratorExpr[graph[39]] = 2*(2*ulp[k1, k2]^3 + 
      ulp[k2, k3]*(7*ulp[k1, l8]*ulp[k2, l5] + ulp[k1, l7]*ulp[k2, l6] + 
        11*ulp[k2, l5]*ulp[k2, l6] - 7*ulp[k2, l6]*ulp[k2, l7] + 
        7*ulp[k2, l5]*ulp[k2, l8] + 6*ulp[k1, l8]*ulp[k3, l5] + 
        6*ulp[k2, l6]*ulp[k3, l5] + 6*ulp[k2, l8]*ulp[k3, l5] + 
        ulp[k1, l6]*(7*ulp[k1, l7] + 11*ulp[k2, l5] - ulp[k2, l7] + 
          6*ulp[k3, l5]) + 7*ulp[k2, l5]*ulp[k3, l6] + 
        6*ulp[k3, l5]*ulp[k3, l6] + 8*ulp[k2, l5]*ulp[k3, l8] + 
        ulp[k1, l5]*(18*ulp[k1, l6] + 7*ulp[k1, l8] + 12*ulp[k2, l6] + 
          7*(ulp[k2, l8] + ulp[k3, l6]) + 8*ulp[k3, l8])) - 
      ulp[k1, k2]*(-8*ulp[k1, l8]*ulp[k2, k3] - 5*ulp[k1, l8]*ulp[k2, l5] - 
        2*ulp[k2, k3]*ulp[k2, l5] - 6*ulp[k2, k3]*ulp[k2, l6] - 
        5*ulp[k2, l5]*ulp[k2, l6] - 4*ulp[k1, l8]*ulp[k2, l7] - 
        8*ulp[k2, k3]*ulp[k2, l7] + 13*ulp[k2, l6]*ulp[k2, l7] - 
        8*ulp[k2, k3]*ulp[k2, l8] - ulp[k2, l5]*ulp[k2, l8] + 
        12*ulp[k2, l7]*ulp[k2, l8] + 5*ulp[k1, l8]*ulp[k3, l5] + 
        ulp[k2, l6]*ulp[k3, l5] + 5*ulp[k2, l8]*ulp[k3, l5] - 
        8*ulp[k2, k3]*ulp[k3, l6] - ulp[k2, l5]*ulp[k3, l6] + 
        11*ulp[k2, l7]*ulp[k3, l6] + 5*ulp[k3, l5]*ulp[k3, l6] + 
        16*ulp[k1, l8]*ulp[k3, l7] + 12*ulp[k2, l6]*ulp[k3, l7] + 
        16*ulp[k2, l8]*ulp[k3, l7] + 16*ulp[k3, l6]*ulp[k3, l7] + 
        ulp[k1, l6]*(6*ulp[k1, l7] - 6*ulp[k2, k3] - 5*ulp[k2, l5] + 
          2*ulp[k2, l7] + 5*ulp[k3, l5] + 12*ulp[k3, l7]) - 
        16*ulp[k2, k3]*ulp[k3, l8] + 4*ulp[k2, l5]*ulp[k3, l8] + 
        16*ulp[k2, l7]*ulp[k3, l8] + 16*ulp[k3, l5]*ulp[k3, l8] + 
        32*ulp[k3, l7]*ulp[k3, l8] + ulp[k1, l5]*(6*ulp[k1, l8] + 
          6*ulp[k2, k3] - 5*ulp[k2, l6] - 6*ulp[k2, l8] + 5*ulp[k3, l6] + 
          4*ulp[k3, l8]) + ulp[k1, l7]*(12*ulp[k1, l8] + 8*ulp[k2, k3] + 
          ulp[k2, l6] - 4*ulp[k2, l8] + 11*ulp[k3, l6] + 16*ulp[k3, l8]) + 
        2*ulp[k2, k3]*ulp[l5, l6]) - 2*ulp[k1, k2]^2*
       (2*ulp[k1, l5] - 2*ulp[k1, l6] + 2*ulp[k1, l7] - 2*ulp[k1, l8] - 
        ulp[k2, k3] - ulp[k2, l6] - 2*ulp[k2, l7] - 2*ulp[k2, l8] + 
        ulp[k3, l5] - 2*ulp[k3, l6] - 4*ulp[k3, l8] + ulp[l5, l6] + 
        ulp[l5, l8] + ulp[l6, l7] + 2*ulp[l7, l8]))
 
numeratorExpr[graph[40]] = -4*ulp[k1, k2]*
     (2*(-(ulp[k1, l6]*(ulp[k2, l5] - 4*ulp[k3, l5])) + 
        ulp[k2, l6]*(3*ulp[k2, l5] + 4*ulp[k3, l5]) + 
        4*(ulp[k2, l5] + 2*ulp[k3, l5])*ulp[k3, l6] + 
        ulp[k1, l5]*(3*ulp[k1, l6] - ulp[k2, l6] + 4*ulp[k3, l6])) - 
      ulp[k1, k2]*(ulp[k1, l5] - ulp[k1, l6] - 2*ulp[k2, k3] + ulp[k2, l5] + 
        ulp[k2, l6] + 2*ulp[k3, l5] - 2*ulp[l5, l6]))
 
numeratorExpr[graph[41]] = 
    -2*(ulp[k2, k3]*((ulp[k1, l5] - ulp[k2, l5])*(5*ulp[k1, l5] + 
          8*ulp[k2, k3] + 5*(ulp[k2, l5] + 2*ulp[k3, l5])) + 
        2*ulp[k2, k3]*ulp[l5, l5]) + ulp[k1, k2]*(-6*ulp[k1, l5]^2 - 
        4*ulp[k2, k3]^2 - 11*ulp[k2, l5]^2 - 9*ulp[k2, l5]*ulp[k3, l5] - 
        4*ulp[k3, l5]^2 + ulp[k1, l5]*(8*ulp[k2, k3] + ulp[k2, l5] + 
          ulp[k3, l5]) + 2*ulp[k2, k3]*(-8*ulp[k2, l5] - 4*ulp[k3, l5] + 
          ulp[l5, l5])))
 
numeratorExpr[graph[42]] = 
    (4*ulp[k2, k3]*(ulp[k1, l5]*(7*ulp[k1, l6] + 6*ulp[k2, k3] + 
          ulp[k2, l6]) - ulp[k2, l5]*(ulp[k1, l6] - 6*ulp[k2, k3] + 
          7*ulp[k2, l6])) + 4*ulp[k1, k2]*(2*ulp[k2, k3]*ulp[k2, l5] - 
        4*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        4*ulp[k2, l6]*ulp[k3, l5] + ulp[k1, l6]*(-4*ulp[k2, k3] - 
          6*ulp[k2, l5] + 4*ulp[k3, l5]) + (5*ulp[k2, l5] + 16*ulp[k3, l5])*
         ulp[k3, l6] + ulp[k1, l5]*(6*ulp[k1, l6] + 
          5*(2*ulp[k2, k3] - ulp[k2, l6] + ulp[k3, l6]))) + 
      8*ulp[k1, k2]^2*(ulp[k2, k3] - 2*ulp[k2, l5] - ulp[k2, l6] - 
        ulp[k3, l5] + ulp[k3, l6] + ulp[l5, l6]))/2
 
numeratorExpr[graph[43]] = -2*(-2*ulp[k1, k2]^3 - 
      ulp[k1, k2]*(4*ulp[k2, k3]^2 + 12*ulp[k2, l5]^2 - 
        4*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        8*ulp[k2, k3]*ulp[k3, l5] + 4*ulp[k2, l6]*ulp[k3, l5] - 
        12*ulp[k3, l5]^2 + ulp[k1, l6]*(-4*ulp[k2, k3] - 6*ulp[k2, l5] + 
          4*ulp[k3, l5]) + 5*ulp[k2, l5]*ulp[k3, l6] + 
        16*ulp[k3, l5]*ulp[k3, l6] + ulp[k1, l5]*(6*ulp[k1, l6] + 
          16*ulp[k2, k3] + 5*(2*ulp[k2, l5] - ulp[k2, l6] - 2*ulp[k3, l5] + 
            ulp[k3, l6])) - 2*ulp[k2, k3]*ulp[l5, l5]) + 
      ulp[k2, k3]*(12*ulp[k1, l5]^2 - ulp[k1, l5]*(7*ulp[k1, l6] + 
          8*ulp[k2, k3] + ulp[k2, l6] - 10*ulp[k3, l5]) + 
        ulp[k2, l5]*(ulp[k1, l6] + 8*ulp[k2, k3] - 12*ulp[k2, l5] + 
          7*ulp[k2, l6] - 10*ulp[k3, l5]) + 2*ulp[k2, k3]*ulp[l5, l5]) + 
      2*ulp[k1, k2]^2*(-4*ulp[k1, l5] + ulp[k1, l6] - 3*ulp[k2, k3] - 
        4*ulp[k2, l5] + 2*ulp[k2, l6] - 5*ulp[k3, l5] + ulp[k3, l6] + 
        ulp[l5, l5] - ulp[l5, l6]))
 
numeratorExpr[graph[44]] = 
    -2*(ulp[k2, k3]*(-(ulp[k1, l5]*(7*ulp[k1, l6] + ulp[k2, l6])) + 
        ulp[k2, l5]*(ulp[k1, l6] + 7*ulp[k2, l6])) + 
      ulp[k1, k2]*(-4*ulp[k1, l7]*ulp[k2, l5] - 8*ulp[k2, k3]*ulp[k2, l5] + 
        4*ulp[k2, k3]*ulp[k2, l6] + 13*ulp[k2, l5]*ulp[k2, l6] + 
        12*ulp[k2, l5]*ulp[k2, l7] + 16*ulp[k1, l7]*ulp[k3, l5] + 
        12*ulp[k2, l6]*ulp[k3, l5] + 16*ulp[k2, l7]*ulp[k3, l5] + 
        2*ulp[k1, l6]*(2*ulp[k2, k3] + ulp[k2, l5] + 6*ulp[k3, l5]) + 
        11*ulp[k2, l5]*ulp[k3, l6] + 16*ulp[k3, l5]*ulp[k3, l6] + 
        16*(ulp[k2, l5] + 2*ulp[k3, l5])*ulp[k3, l7] + 
        ulp[k1, l5]*(6*ulp[k1, l6] + 12*ulp[k1, l7] + 8*ulp[k2, k3] + 
          ulp[k2, l6] - 4*ulp[k2, l7] + 11*ulp[k3, l6] + 16*ulp[k3, l7])) + 
      2*ulp[k1, k2]^2*(2*ulp[k1, l5] + 2*ulp[k1, l6] + ulp[k1, l7] - 
        2*ulp[k2, l5] + ulp[k2, l6] - ulp[k2, l7] + ulp[k3, l6] + 
        ulp[l5, l6] + 2*ulp[l5, l7]))
 
numeratorExpr[graph[45]] = 
    2*(ulp[k2, k3]*(-5*ulp[k1, l5]^2 + ulp[k1, l5]*(7*ulp[k1, l6] + 
          7*ulp[k1, l7] + 8*ulp[k2, k3] + ulp[k2, l6] + ulp[k2, l7] - 
          10*ulp[k3, l5]) - ulp[k2, l5]*(ulp[k1, l6] + ulp[k1, l7] + 
          8*ulp[k2, k3] - 5*ulp[k2, l5] + 7*(ulp[k2, l6] + ulp[k2, l7]) - 
          10*ulp[k3, l5]) - 2*ulp[k2, k3]*ulp[l5, l5]) + 
      ulp[k1, k2]*(6*ulp[k1, l5]^2 - 4*ulp[k1, l7]*ulp[k2, k3] + 
        4*ulp[k2, k3]^2 - 6*ulp[k1, l7]*ulp[k2, l5] - 
        24*ulp[k2, k3]*ulp[k2, l5] + 11*ulp[k2, l5]^2 - 
        4*ulp[k2, k3]*ulp[k2, l6] - 13*ulp[k2, l5]*ulp[k2, l6] - 
        4*ulp[k2, k3]*ulp[k2, l7] - ulp[k2, l5]*ulp[k2, l7] + 
        4*ulp[k1, l7]*ulp[k3, l5] - 8*ulp[k2, k3]*ulp[k3, l5] + 
        9*ulp[k2, l5]*ulp[k3, l5] - 12*ulp[k2, l6]*ulp[k3, l5] + 
        4*ulp[k2, l7]*ulp[k3, l5] + 4*ulp[k3, l5]^2 - 
        2*ulp[k1, l6]*(2*ulp[k2, k3] + ulp[k2, l5] + 6*ulp[k3, l5]) - 
        11*ulp[k2, l5]*ulp[k3, l6] - 16*ulp[k3, l5]*ulp[k3, l6] - 
        ulp[k1, l5]*(6*ulp[k1, l6] - 6*ulp[k1, l7] - 16*ulp[k2, k3] + 
          ulp[k2, l5] + ulp[k2, l6] + 5*ulp[k2, l7] + ulp[k3, l5] + 
          11*ulp[k3, l6] - 5*ulp[k3, l7]) + 5*ulp[k2, l5]*ulp[k3, l7] + 
        16*ulp[k3, l5]*ulp[k3, l7] - 2*ulp[k2, k3]*ulp[l5, l5]) + 
      2*ulp[k1, k2]^2*(ulp[k1, l5] - ulp[k1, l6] + ulp[k1, l8] + 
        2*ulp[k2, k3] - 3*ulp[k2, l5] - ulp[k2, l7] + ulp[k2, l8] - 
        2*ulp[k3, l5] + ulp[k3, l6] + ulp[k3, l7] + 2*ulp[k3, l8] - 
        ulp[l5, l6] + ulp[l5, l7]))
 
numeratorExpr[graph[46]] = 
    2*(ulp[k2, k3]*(-4*ulp[k1, l5]^2 + ulp[k2, l5]*(ulp[k1, l6] - 
          11*ulp[k2, l5] - 7*ulp[k2, l6]) + ulp[k2, l5]*ulp[k3, l5] - 
        6*ulp[k3, l5]^2 + ulp[k1, l5]*(7*ulp[k1, l6] - 9*ulp[k2, l5] - 
          ulp[k2, l6] + ulp[k3, l5])) + ulp[k1, k2]*
       (-12*ulp[k2, k3]*ulp[k2, l5] - 5*ulp[k2, l5]^2 - 
        8*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
        8*ulp[k2, k3]*ulp[k3, l5] + 5*ulp[k2, l6]*ulp[k3, l5] + 
        5*ulp[k3, l5]^2 + ulp[k1, l6]*(8*ulp[k2, k3] - 5*ulp[k2, l5] + 
          5*ulp[k3, l5]) + 4*ulp[k2, l5]*ulp[k3, l6] + 
        16*ulp[k3, l5]*ulp[k3, l6] + 2*ulp[k1, l5]*(3*ulp[k1, l6] - 
          2*ulp[k2, k3] - 5*ulp[k2, l5] - 3*ulp[k2, l6] + 5*ulp[k3, l5] + 
          2*ulp[k3, l6]) + 2*ulp[k2, k3]*ulp[l5, l5]) + 
      2*ulp[k1, k2]^2*(3*ulp[k1, l6] - 3*ulp[k2, l5] - ulp[k2, l6] + 
        3*ulp[k3, l5] + 2*ulp[k3, l6] + ulp[l5, l5] + ulp[l5, l6]))
 
numeratorExpr[graph[47]] = 
    -2*(ulp[k2, k3]*(-4*ulp[k1, l5]^2 - ulp[k1, l6]*ulp[k2, l5] + 
        7*ulp[k1, l7]*ulp[k2, l5] - 11*ulp[k2, l5]^2 + 
        7*ulp[k2, l5]*ulp[k2, l6] + 7*ulp[k2, l5]*ulp[k2, l7] + 
        6*ulp[k1, l7]*ulp[k3, l5] + ulp[k2, l5]*ulp[k3, l5] + 
        6*ulp[k2, l7]*ulp[k3, l5] - 6*ulp[k3, l5]^2 + 
        8*ulp[k2, l5]*ulp[k3, l7] + ulp[k1, l5]*(-7*ulp[k1, l6] + 
          7*ulp[k1, l7] - 9*ulp[k2, l5] + ulp[k2, l6] + 7*ulp[k2, l7] + 
          ulp[k3, l5] + 8*ulp[k3, l7])) + ulp[k1, k2]*
       (-8*ulp[k1, l7]*ulp[k2, k3] + ulp[k1, l7]*ulp[k2, l5] + 
        8*ulp[k2, k3]*ulp[k2, l5] - 5*ulp[k2, l5]^2 + 
        4*ulp[k1, l7]*ulp[k2, l6] - 8*ulp[k2, k3]*ulp[k2, l6] + 
        ulp[k2, l5]*ulp[k2, l6] - 8*ulp[k2, k3]*ulp[k2, l7] + 
        13*ulp[k2, l5]*ulp[k2, l7] - 12*ulp[k2, l6]*ulp[k2, l7] + 
        11*ulp[k1, l7]*ulp[k3, l5] - 8*ulp[k2, k3]*ulp[k3, l5] - 
        5*ulp[k2, l6]*ulp[k3, l5] + 11*ulp[k2, l7]*ulp[k3, l5] + 
        5*ulp[k3, l5]^2 - 16*ulp[k1, l7]*ulp[k3, l6] - 
        4*ulp[k2, l5]*ulp[k3, l6] - 16*ulp[k2, l7]*ulp[k3, l6] - 
        16*ulp[k3, l5]*ulp[k3, l6] + ulp[k1, l6]*(-12*ulp[k1, l7] + 
          8*ulp[k2, k3] + 5*ulp[k2, l5] + 4*ulp[k2, l7] - 5*ulp[k3, l5] - 
          16*ulp[k3, l7]) - 16*ulp[k2, k3]*ulp[k3, l7] + 
        12*ulp[k2, l5]*ulp[k3, l7] - 16*ulp[k2, l6]*ulp[k3, l7] + 
        16*ulp[k3, l5]*ulp[k3, l7] - 32*ulp[k3, l6]*ulp[k3, l7] + 
        2*ulp[k1, l5]*(-3*ulp[k1, l6] + 3*ulp[k1, l7] - 5*ulp[k2, l5] + 
          3*ulp[k2, l6] + ulp[k2, l7] + 5*ulp[k3, l5] - 2*ulp[k3, l6] + 
          6*ulp[k3, l7]) + 2*ulp[k2, k3]*ulp[l5, l5]) + 
      2*ulp[k1, k2]^2*(2*ulp[k1, l6] - 2*ulp[k1, l7] + 2*ulp[k2, l5] - 
        2*ulp[k2, l6] - 2*ulp[k2, l7] - 2*ulp[k3, l5] - 4*ulp[k3, l7] + 
        ulp[l5, l5] - ulp[l5, l6] + ulp[l5, l7] - 2*ulp[l6, l7]))
 
numeratorExpr[graph[48]] = 
    -2*(ulp[k2, k3]*(6*ulp[k1, l7]*ulp[k2, k3] - 6*ulp[k1, l8]*ulp[k2, k3] + 
        12*ulp[k1, l8]*ulp[k2, l5] + 5*ulp[k1, l7]*ulp[k2, l6] + 
        11*ulp[k2, l5]*ulp[k2, l6] + 4*ulp[k2, l6]*ulp[k2, l7] + 
        ulp[k1, l6]*(11*ulp[k1, l7] + 5*ulp[k2, l5] + 4*ulp[k2, l7]) - 
        6*ulp[k2, k3]*ulp[k2, l8] + 18*ulp[k2, l5]*ulp[k2, l8] + 
        6*ulp[k1, l8]*ulp[k3, l5] + 6*ulp[k2, l8]*ulp[k3, l5] - 
        ulp[k1, l7]*ulp[k3, l6] - ulp[k2, l5]*ulp[k3, l6] - 
        ulp[k2, l7]*ulp[k3, l6] + 6*ulp[k3, l5]*ulp[k3, l6] + 
        6*ulp[k3, l6]*ulp[k3, l7] + (-6*ulp[k2, k3] + 7*ulp[k2, l5] + 
          6*ulp[k3, l5])*ulp[k3, l8] + ulp[k1, l5]*(4*ulp[k1, l6] + 
          11*ulp[k1, l8] + 4*ulp[k2, l6] + 11*ulp[k2, l8] - ulp[k3, l6] + 
          7*ulp[k3, l8])) + 2*ulp[k1, k2]^2*(-ulp[k2, k3] + 2*ulp[k2, l5] + 
        ulp[k2, l6] + ulp[k3, l5] + 2*ulp[k3, l6] - ulp[l5, l6]) + 
      ulp[k1, k2]*(-8*ulp[k1, l8]*ulp[k2, k3] - 2*ulp[k2, k3]^2 + 
        7*ulp[k1, l8]*ulp[k2, l5] + 6*ulp[k2, k3]*ulp[k2, l5] + 
        2*ulp[k2, k3]*ulp[k2, l6] + 5*ulp[k2, l5]*ulp[k2, l6] - 
        2*ulp[k2, k3]*ulp[k2, l7] + 4*ulp[k2, l6]*ulp[k2, l7] - 
        10*ulp[k2, k3]*ulp[k2, l8] + 18*ulp[k2, l5]*ulp[k2, l8] + 
        2*ulp[k1, l6]*(3*ulp[k1, l7] + ulp[k2, k3] + 3*ulp[k2, l5] - 
          2*ulp[k3, l5]) + 7*ulp[k1, l8]*ulp[k3, l5] + 
        11*ulp[k2, l8]*ulp[k3, l5] + ulp[k1, l7]*(8*ulp[k2, k3] - 
          ulp[k2, l6] - ulp[k3, l6]) + 8*ulp[k2, k3]*ulp[k3, l6] + 
        5*ulp[k2, l7]*ulp[k3, l6] - 5*ulp[k3, l5]*ulp[k3, l6] - 
        2*ulp[k2, k3]*ulp[k3, l7] + 4*ulp[k2, l6]*ulp[k3, l7] + 
        11*ulp[k3, l6]*ulp[k3, l7] - 10*ulp[k2, k3]*ulp[k3, l8] + 
        12*ulp[k2, l5]*ulp[k3, l8] + 11*ulp[k3, l5]*ulp[k3, l8] + 
        2*ulp[k1, l5]*(3*ulp[k1, l8] - ulp[k2, k3] + 2*ulp[k2, l6] + 
          3*(ulp[k2, l8] - ulp[k3, l6] + ulp[k3, l8])) - 
        2*ulp[k2, k3]*ulp[l5, l6] - 2*ulp[k2, k3]*ulp[l5, l8] - 
        2*ulp[k2, k3]*ulp[l6, l7]))
 
numeratorExpr[graph[49]] = 
    2*(ulp[k2, k3]*(-5*ulp[k1, l8]*ulp[k2, l5] + 4*ulp[k2, k3]*ulp[k2, l5] - 
        6*ulp[k2, k3]*ulp[k2, l6] + 18*ulp[k2, l5]*ulp[k2, l6] + 
        4*ulp[k1, l8]*ulp[k2, l7] - 4*ulp[k2, k3]*ulp[k2, l7] + 
        5*ulp[k2, l5]*ulp[k2, l7] - 11*ulp[k2, l5]*ulp[k2, l8] + 
        4*ulp[k2, l7]*ulp[k2, l8] + 6*ulp[k2, l6]*ulp[k3, l5] + 
        4*ulp[k2, l7]*ulp[k3, l5] + 6*ulp[k1, l6]*(-ulp[k2, k3] + 
          2*ulp[k2, l5] + ulp[k3, l5]) - 6*ulp[k2, k3]*ulp[k3, l6] + 
        7*ulp[k2, l5]*ulp[k3, l6] + 6*ulp[k3, l5]*ulp[k3, l6] + 
        6*ulp[k2, l5]*ulp[k3, l7] + ulp[k1, l7]*(11*ulp[k1, l8] + 
          8*ulp[k2, k3] + 5*ulp[k2, l8] - 6*ulp[k3, l5] - ulp[k3, l8]) + 
        ulp[k2, l5]*ulp[k3, l8] - ulp[k2, l7]*ulp[k3, l8] - 
        6*ulp[k3, l5]*ulp[k3, l8] + 6*ulp[k3, l7]*ulp[k3, l8] + 
        ulp[k1, l5]*(11*ulp[k1, l6] - 5*ulp[k1, l7] - 4*ulp[k1, l8] + 
          4*ulp[k2, k3] + 11*ulp[k2, l6] - 4*ulp[k2, l8] + 7*ulp[k3, l6] - 
          4*ulp[k3, l7] + ulp[k3, l8]) - 2*ulp[k2, k3]*ulp[l5, l7]) + 
      2*ulp[k1, k2]^2*(ulp[k2, k3] + ulp[k2, l5] - ulp[k2, l8] - 
        ulp[k3, l5] - 2*ulp[k3, l8] + ulp[l5, l8]) + 
      ulp[k1, k2]*(-2*ulp[k1, l8]*ulp[k2, k3] - 6*ulp[k1, l8]*ulp[k2, l5] + 
        4*ulp[k2, k3]*ulp[k2, l5] - 10*ulp[k2, k3]*ulp[k2, l6] + 
        18*ulp[k2, l5]*ulp[k2, l6] - 4*ulp[k2, k3]*ulp[k2, l7] + 
        11*ulp[k2, l5]*ulp[k2, l7] - 2*ulp[k2, k3]*ulp[k2, l8] - 
        5*ulp[k2, l5]*ulp[k2, l8] + 4*ulp[k2, l7]*ulp[k2, l8] + 
        4*ulp[k1, l8]*ulp[k3, l5] + 11*ulp[k2, l6]*ulp[k3, l5] + 
        4*ulp[k2, l7]*ulp[k3, l5] + ulp[k1, l6]*(-8*ulp[k2, k3] + 
          7*(ulp[k2, l5] + ulp[k3, l5])) - 10*ulp[k2, k3]*ulp[k3, l6] + 
        12*ulp[k2, l5]*ulp[k3, l6] + 11*ulp[k3, l5]*ulp[k3, l6] - 
        4*ulp[k2, k3]*ulp[k3, l7] + 5*ulp[k2, l5]*ulp[k3, l7] + 
        4*ulp[k2, l8]*ulp[k3, l7] + 4*ulp[k3, l5]*ulp[k3, l7] + 
        ulp[k1, l7]*(6*ulp[k1, l8] + 16*ulp[k2, k3] - ulp[k2, l5] - 
          ulp[k2, l8] - ulp[k3, l5] - ulp[k3, l8]) - 
        8*ulp[k2, k3]*ulp[k3, l8] + 5*ulp[k2, l7]*ulp[k3, l8] + 
        5*ulp[k3, l5]*ulp[k3, l8] + 11*ulp[k3, l7]*ulp[k3, l8] + 
        ulp[k1, l5]*(6*ulp[k1, l6] + 6*ulp[k1, l7] + 4*ulp[k2, k3] + 
          6*ulp[k2, l6] - 4*ulp[k2, l8] + 6*(ulp[k3, l6] + ulp[k3, l8])) - 
        2*ulp[k2, k3]*ulp[l5, l6] - 2*ulp[k2, k3]*ulp[l5, l7] + 
        2*ulp[k2, k3]*ulp[l5, l8] - 2*ulp[k2, k3]*ulp[l7, l8]))
 
numeratorExpr[graph[50]] = 
    2*(ulp[k2, k3]*(-4*ulp[k2, l5]*(ulp[k1, l7] + ulp[k2, l7]) + 
        6*ulp[k1, l8]*(-ulp[k2, k3] + 2*ulp[k2, l6] + ulp[k3, l6]) + 
        6*(ulp[k2, l8]*(3*ulp[k2, l6] + ulp[k3, l6]) + 
          ulp[k2, k3]*(ulp[k2, l6] - ulp[k2, l8] - ulp[k3, l7])) + 
        (ulp[k2, l5] - 6*ulp[k3, l5])*ulp[k3, l7] + 
        ulp[k1, l5]*(-11*ulp[k1, l7] - 6*ulp[k2, k3] - 5*ulp[k2, l7] + 
          ulp[k3, l7]) + (-6*ulp[k2, k3] + 7*ulp[k2, l6] + 6*ulp[k3, l6])*
         ulp[k3, l8] + ulp[k1, l6]*(11*(ulp[k1, l8] + ulp[k2, l8]) + 
          7*ulp[k3, l8])) + ulp[k1, k2]*(2*ulp[k2, k3]*ulp[k2, l5] + 
        10*ulp[k2, k3]*ulp[k2, l6] - 2*ulp[k2, k3]*ulp[k2, l7] - 
        4*ulp[k2, l5]*ulp[k2, l7] - 10*ulp[k2, k3]*ulp[k2, l8] + 
        18*ulp[k2, l6]*ulp[k2, l8] + 2*ulp[k2, k3]*ulp[k3, l5] - 
        4*ulp[k2, l7]*ulp[k3, l5] + 2*ulp[k2, k3]*ulp[k3, l6] + 
        11*ulp[k2, l8]*ulp[k3, l6] + ulp[k1, l8]*(-8*ulp[k2, k3] + 
          7*(ulp[k2, l6] + ulp[k3, l6])) - 10*ulp[k2, k3]*ulp[k3, l7] - 
        5*ulp[k2, l5]*ulp[k3, l7] - 11*ulp[k3, l5]*ulp[k3, l7] + 
        ulp[k1, l5]*(-6*ulp[k1, l7] - 8*ulp[k2, k3] + ulp[k2, l7] + 
          ulp[k3, l7]) - 10*ulp[k2, k3]*ulp[k3, l8] + 
        12*ulp[k2, l6]*ulp[k3, l8] + 11*ulp[k3, l6]*ulp[k3, l8] + 
        6*ulp[k1, l6]*(ulp[k1, l8] + ulp[k2, l8] + ulp[k3, l8]) + 
        2*ulp[k2, k3]*ulp[l5, l7] - 2*ulp[k2, k3]*ulp[l6, l8]))
 
numeratorExpr[graph[51]] = 
    -4*(ulp[k1, k2]^2*(8*ulp[k1, l5] + 8*ulp[k2, k3] + 
        14*(ulp[k2, l5] + ulp[k3, l5]) + ulp[l5, l5]) + 
      ulp[k2, k3]*(6*ulp[k1, l5]^2 + ulp[k1, l5]*(-4*ulp[k2, k3] + 
          5*ulp[k3, l5]) - ulp[k2, l5]*(4*ulp[k2, k3] + 6*ulp[k2, l5] + 
          5*ulp[k3, l5]) + ulp[k2, k3]*ulp[l5, l5]) + 
      ulp[k1, k2]*(4*ulp[k2, k3]^2 - 6*ulp[k2, l5]^2 - 
        5*ulp[k1, l5]*(ulp[k2, k3] + ulp[k2, l5] - ulp[k3, l5]) + 
        6*ulp[k3, l5]^2 + ulp[k2, k3]*(6*ulp[k2, l5] + 13*ulp[k3, l5] + 
          ulp[l5, l5])))
 
numeratorExpr[graph[52]] = 
    -4*(ulp[k1, k2]^2*(8*ulp[k1, l5] + 8*ulp[k2, k3] + 
        14*(ulp[k2, l5] + ulp[k3, l5]) + ulp[l5, l5]) + 
      ulp[k2, k3]*(6*ulp[k1, l5]^2 + ulp[k1, l5]*(-4*ulp[k2, k3] + 
          5*ulp[k3, l5]) - ulp[k2, l5]*(4*ulp[k2, k3] + 6*ulp[k2, l5] + 
          5*ulp[k3, l5]) + ulp[k2, k3]*ulp[l5, l5]) + 
      ulp[k1, k2]*(4*ulp[k2, k3]^2 - 6*ulp[k2, l5]^2 - 
        5*ulp[k1, l5]*(ulp[k2, k3] + ulp[k2, l5] - ulp[k3, l5]) + 
        6*ulp[k3, l5]^2 + ulp[k2, k3]*(6*ulp[k2, l5] + 13*ulp[k3, l5] + 
          ulp[l5, l5])))
 
numeratorExpr[graph[53]] = -64*ulp[k1, k2]*
     (-((ulp[k1, k2] + ulp[k2, k3])*(ulp[k1, l5] + ulp[k3, l5])) - 
      ulp[k2, k3]*(ulp[k2, l5] + ulp[k3, l5]))
 
numeratorExpr[graph[54]] = -64*ulp[k1, k2]*
     (-((ulp[k1, k2] + ulp[k2, k3])*(ulp[k1, l5] + ulp[k3, l5])) - 
      ulp[k2, k3]*(ulp[k2, l5] + ulp[k3, l5]))
 
numeratorExpr[graph[55]] = 4*ulp[k2, k3]*
     (ulp[k2, k3]*(13*ulp[k1, l5] + 5*ulp[k2, l5] + 4*ulp[k3, l5]) + 
      ulp[k1, k2]*(26*ulp[k1, l5] + 9*(ulp[k2, l5] + ulp[k3, l5])))
 
numeratorExpr[graph[56]] = 4*ulp[k2, k3]*
     (ulp[k2, k3]*(13*ulp[k1, l5] + 5*ulp[k2, l5] + 4*ulp[k3, l5]) + 
      ulp[k1, k2]*(26*ulp[k1, l5] + 9*(ulp[k2, l5] + ulp[k3, l5])))
 
numeratorExpr[graph[57]] = 4*ulp[k2, k3]*
     (ulp[k2, k3]*(13*ulp[k1, l5] + 5*ulp[k2, l5] + 4*ulp[k3, l5]) + 
      ulp[k1, k2]*(26*ulp[k1, l5] + 9*(ulp[k2, l5] + ulp[k3, l5])))
 
numeratorExpr[graph[58]] = 8*ulp[k1, k2]*(ulp[k1, k2]^2 + 
      ulp[k1, k2]*(3*ulp[k1, l5] + 2*ulp[k2, k3] - ulp[k2, l5] + 
        4*ulp[k3, l5]) + 2*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        4*ulp[k3, l5]))
 
numeratorExpr[graph[59]] = 8*ulp[k1, k2]*(ulp[k1, k2]^2 + 
      ulp[k1, k2]*(3*ulp[k1, l5] + 2*ulp[k2, k3] - ulp[k2, l5] + 
        4*ulp[k3, l5]) + 2*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        4*ulp[k3, l5]))
 
numeratorExpr[graph[60]] = 8*ulp[k1, k2]*(ulp[k1, k2]^2 + 
      ulp[k1, k2]*(3*ulp[k1, l5] + 2*ulp[k2, k3] - ulp[k2, l5] + 
        4*ulp[k3, l5]) + 2*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        4*ulp[k3, l5]))
 
numeratorExpr[graph[61]] = 8*ulp[k1, k2]*(ulp[k1, k2]^2 + 
      ulp[k1, k2]*(3*ulp[k1, l5] + 2*ulp[k2, k3] - ulp[k2, l5] + 
        4*ulp[k3, l5]) + 2*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        4*ulp[k3, l5]))
 
numeratorExpr[graph[62]] = 8*ulp[k1, k2]*(ulp[k1, k2]^2 + 
      ulp[k1, k2]*(3*ulp[k1, l5] + 2*ulp[k2, k3] - ulp[k2, l5] + 
        4*ulp[k3, l5]) + 2*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        4*ulp[k3, l5]))
 
numeratorExpr[graph[63]] = -4*ulp[k1, k2]*(2*ulp[k1, k2]^2 + 
      ulp[k2, k3]*(5*ulp[k1, l5] - 4*ulp[k1, l6] + 5*ulp[k2, l5] - 
        4*ulp[k2, l6] + 10*ulp[k3, l5] - 16*ulp[k3, l6]) + 
      ulp[k1, k2]*(-2*ulp[k1, l5] - 6*ulp[k1, l6] + 4*ulp[k2, k3] + 
        7*ulp[k2, l5] + 2*ulp[k2, l6] + 5*ulp[k3, l5] - 8*ulp[k3, l6]))
 
numeratorExpr[graph[64]] = -4*ulp[k1, k2]*(2*ulp[k1, k2]^2 + 
      ulp[k2, k3]*(5*ulp[k1, l5] - 4*ulp[k1, l6] + 5*ulp[k2, l5] - 
        4*ulp[k2, l6] + 10*ulp[k3, l5] - 16*ulp[k3, l6]) + 
      ulp[k1, k2]*(-2*ulp[k1, l5] - 6*ulp[k1, l6] + 4*ulp[k2, k3] + 
        7*ulp[k2, l5] + 2*ulp[k2, l6] + 5*ulp[k3, l5] - 8*ulp[k3, l6]))
 
numeratorExpr[graph[65]] = 4*ulp[k1, k2]*(2*ulp[k1, k2]^2 + 
      ulp[k2, k3]*(5*ulp[k1, l5] - 4*ulp[k1, l6] + 5*ulp[k2, l5] - 
        4*ulp[k2, l6] + 10*ulp[k3, l5] - 16*ulp[k3, l6]) + 
      ulp[k1, k2]*(-2*ulp[k1, l5] - 6*ulp[k1, l6] + 4*ulp[k2, k3] + 
        7*ulp[k2, l5] + 2*ulp[k2, l6] + 5*ulp[k3, l5] - 8*ulp[k3, l6]))
 
numeratorExpr[graph[66]] = 8*ulp[k1, k2]*(6*(ulp[k1, k2] + ulp[k2, k3])^2 + 
      (ulp[k1, k2] + ulp[k2, k3])*(5*ulp[k1, l5] - 8*ulp[k1, l6] + 
        ulp[k2, l5] + 4*ulp[k3, l5] - 8*ulp[k3, l6]) + 
      ulp[k2, k3]*(ulp[k1, l5] - 6*ulp[k2, k3] + 5*ulp[k2, l5] - 
        8*ulp[k2, l6] + 4*ulp[k3, l5] - 8*ulp[k3, l6]))
 
numeratorExpr[graph[67]] = -8*ulp[k1, k2]*(6*(ulp[k1, k2] + ulp[k2, k3])^2 + 
      (ulp[k1, k2] + ulp[k2, k3])*(5*ulp[k1, l5] - 8*ulp[k1, l6] + 
        ulp[k2, l5] + 4*ulp[k3, l5] - 8*ulp[k3, l6]) + 
      ulp[k2, k3]*(ulp[k1, l5] - 6*ulp[k2, k3] + 5*ulp[k2, l5] - 
        8*ulp[k2, l6] + 4*ulp[k3, l5] - 8*ulp[k3, l6]))
 
numeratorExpr[graph[68]] = 4*ulp[k1, k2]*(2*ulp[k1, k2]^2 + 
      ulp[k1, k2]*(2*ulp[k1, l5] + 4*ulp[k2, k3] - 7*ulp[k2, l5] - 
        5*ulp[k3, l5]) - 5*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        2*ulp[k3, l5]))
 
numeratorExpr[graph[69]] = 4*ulp[k1, k2]*(2*ulp[k1, k2]^2 + 
      ulp[k1, k2]*(2*ulp[k1, l5] + 4*ulp[k2, k3] - 7*ulp[k2, l5] - 
        5*ulp[k3, l5]) - 5*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        2*ulp[k3, l5]))
 
numeratorExpr[graph[70]] = 4*ulp[k1, k2]*(2*ulp[k1, k2]^2 + 
      ulp[k1, k2]*(2*ulp[k1, l5] + 4*ulp[k2, k3] - 7*ulp[k2, l5] - 
        5*ulp[k3, l5]) - 5*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        2*ulp[k3, l5]))
 
numeratorExpr[graph[71]] = 4*ulp[k1, k2]*(2*ulp[k1, k2]^2 + 
      ulp[k1, k2]*(2*ulp[k1, l5] + 4*ulp[k2, k3] - 7*ulp[k2, l5] - 
        5*ulp[k3, l5]) - 5*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        2*ulp[k3, l5]))
 
numeratorExpr[graph[72]] = 
    -4*(ulp[k1, k2]^2*(8*ulp[k1, l5] + 8*ulp[k2, k3] + 
        14*(ulp[k2, l5] + ulp[k3, l5]) + ulp[l5, l5]) + 
      ulp[k2, k3]*(6*ulp[k1, l5]^2 + ulp[k1, l5]*(-4*ulp[k2, k3] + 
          5*ulp[k3, l5]) - ulp[k2, l5]*(4*ulp[k2, k3] + 6*ulp[k2, l5] + 
          5*ulp[k3, l5]) + ulp[k2, k3]*ulp[l5, l5]) + 
      ulp[k1, k2]*(4*ulp[k2, k3]^2 - 6*ulp[k2, l5]^2 - 
        5*ulp[k1, l5]*(ulp[k2, k3] + ulp[k2, l5] - ulp[k3, l5]) + 
        6*ulp[k3, l5]^2 + ulp[k2, k3]*(6*ulp[k2, l5] + 13*ulp[k3, l5] + 
          ulp[l5, l5])))
 
numeratorExpr[graph[73]] = 4*ulp[k2, k3]*
     (ulp[k2, k3]*(13*ulp[k1, l5] + 5*ulp[k2, l5] + 4*ulp[k3, l5]) + 
      ulp[k1, k2]*(26*ulp[k1, l5] + 9*(ulp[k2, l5] + ulp[k3, l5])))
 
numeratorExpr[graph[74]] = 64*ulp[k1, k2]*
     (-((ulp[k1, k2] + ulp[k2, k3])*(ulp[k1, l5] + ulp[k3, l5])) - 
      ulp[k2, k3]*(ulp[k2, l5] + ulp[k3, l5]))
 
numeratorExpr[graph[75]] = 4*ulp[k1, k2]*(2*ulp[k1, k2]^2 + 
      ulp[k1, k2]*(2*ulp[k1, l5] + 4*ulp[k2, k3] - 7*ulp[k2, l5] - 
        5*ulp[k3, l5]) - 5*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        2*ulp[k3, l5]))
 
numeratorExpr[graph[76]] = -8*ulp[k1, k2]*(ulp[k1, k2]^2 + 
      ulp[k1, k2]*(3*ulp[k1, l5] + 2*ulp[k2, k3] - ulp[k2, l5] + 
        4*ulp[k3, l5]) + 2*ulp[k2, k3]*(ulp[k1, l5] + ulp[k2, l5] + 
        4*ulp[k3, l5]))
 
numeratorExpr[graph[77]] = -4*ulp[k1, k2]*(2*ulp[k1, k2]^2 + 
      ulp[k2, k3]*(5*ulp[k1, l5] - 4*ulp[k1, l6] + 5*ulp[k2, l5] - 
        4*ulp[k2, l6] + 10*ulp[k3, l5] - 16*ulp[k3, l6]) + 
      ulp[k1, k2]*(-2*ulp[k1, l5] - 6*ulp[k1, l6] + 4*ulp[k2, k3] + 
        7*ulp[k2, l5] + 2*ulp[k2, l6] + 5*ulp[k3, l5] - 8*ulp[k3, l6]))
 
numeratorExpr[graph[78]] = 8*ulp[k1, k2]*(6*(ulp[k1, k2] + ulp[k2, k3])^2 + 
      (ulp[k1, k2] + ulp[k2, k3])*(5*ulp[k1, l5] - 8*ulp[k1, l6] + 
        ulp[k2, l5] + 4*ulp[k3, l5] - 8*ulp[k3, l6]) + 
      ulp[k2, k3]*(ulp[k1, l5] - 6*ulp[k2, k3] + 5*ulp[k2, l5] - 
        8*ulp[k2, l6] + 4*ulp[k3, l5] - 8*ulp[k3, l6]))
 
numeratorExpr[graph[79]] = 4*ulp[k1, k2]*
     (ulp[k1, k2]*(-2*ulp[k1, l5] + 6*ulp[k1, l6] + 10*ulp[k1, l7] + 
        7*ulp[k2, l5] - 2*ulp[k2, l6] + 2*ulp[k2, l7] + 5*ulp[k3, l5] + 
        8*(ulp[k3, l6] + ulp[k3, l7])) + ulp[k2, k3]*
       (5*ulp[k1, l5] + 4*ulp[k1, l6] + 12*ulp[k1, l7] + 5*ulp[k2, l5] + 
        2*(2*ulp[k2, l6] + 6*ulp[k2, l7] + 5*ulp[k3, l5] + 
          8*(ulp[k3, l6] + ulp[k3, l7]))))
 
numeratorExpr[graph[80]] = -128*ulp[k1, k2]^2*(ulp[k1, k2] + 2*ulp[k2, k3])
 
numeratorExpr[graph[81]] = -128*ulp[k1, k2]^2*(ulp[k1, k2] + 2*ulp[k2, k3])
 
numeratorExpr[graph[82]] = -128*ulp[k1, k2]^2*(ulp[k1, k2] + 2*ulp[k2, k3])
 
numeratorExpr[graph[83]] = 18*ulp[k1, k2]*(ulp[k1, k2] + 2*ulp[k2, k3])*
     ulp[k4, k4]
 
numeratorExpr[graph[84]] = 18*ulp[k1, k2]*(ulp[k1, k2] + 2*ulp[k2, k3])*
     ulp[k4, k4]
 
numeratorExpr[graph[85]] = 18*ulp[k1, k2]*(ulp[k1, k2] + 2*ulp[k2, k3])*
     ulp[k4, k4]
 


(* ::Subsubsection:: *)
(*graphDefinition -- the trivalent graphs given in terms of cubic vertices depicted as momenta labelled three-point trees.*)


graphDefinition[graph[1]] = {Atree[{-l7, l15, l8}], Atree[{k1, -l10, -l5}], 
     Atree[{k2, -l16, l10}], Atree[{k3, -l17, l14}], Atree[{k4, -l8, l17}], 
     Atree[{l5, l9, -l6}], Atree[{l6, l12, l7}], Atree[{l11, -l14, -l15}], 
     Atree[{l13, -l11, -l12}], Atree[{l16, -l13, -l9}]}
 
graphDefinition[graph[2]] = {Atree[{-l7, l16, l8}], Atree[{k1, -l10, -l5}], 
     Atree[{k2, -l17, l10}], Atree[{k3, l15, -l16}], Atree[{k4, -l8, l14}], 
     Atree[{l5, l9, -l6}], Atree[{l6, l12, l7}], Atree[{l11, -l14, -l15}], 
     Atree[{l13, -l11, -l12}], Atree[{l17, -l13, -l9}]}
 
graphDefinition[graph[3]] = {Atree[{-l7, l15, l8}], Atree[{k1, -l10, -l5}], 
     Atree[{k2, -l9, l13}], Atree[{k3, -l14, -l15}], Atree[{k4, -l8, l16}], 
     Atree[{l5, l9, -l6}], Atree[{l6, l12, l7}], Atree[{l10, -l17, -l13}], 
     Atree[{l11, -l16, l14}], Atree[{l17, -l11, -l12}]}
 
graphDefinition[graph[4]] = {Atree[{-l8, l7, l17}], Atree[{k1, -l10, -l5}], 
     Atree[{k2, -l15, l10}], Atree[{k3, l13, -l16}], Atree[{k4, l16, -l17}], 
     Atree[{l5, l9, -l6}], Atree[{l6, l14, -l7}], Atree[{l11, l8, -l12}], 
     Atree[{l12, -l13, -l14}], Atree[{l15, -l11, -l9}]}
 
graphDefinition[graph[5]] = {Atree[{-l8, l7, l17}], Atree[{k1, -l10, -l5}], 
     Atree[{k2, -l9, l11}], Atree[{k3, l13, -l16}], Atree[{k4, l16, -l17}], 
     Atree[{l5, l9, -l6}], Atree[{l6, l14, -l7}], Atree[{l10, -l15, -l11}], 
     Atree[{l12, -l13, -l14}], Atree[{l15, l8, -l12}]}
 
graphDefinition[graph[6]] = {Atree[{k1, -l15, -l6}], Atree[{k2, -l11, l15}], 
     Atree[{k3, l16, -l8}], Atree[{k4, -l7, l17}], Atree[{l5, l14, l7}], 
     Atree[{l6, l10, -l5}], Atree[{l9, l8, -l12}], Atree[{l11, -l9, -l10}], 
     Atree[{l12, -l13, -l14}], Atree[{l13, -l16, -l17}]}
 
graphDefinition[graph[7]] = {Atree[{k1, -l12, -l6}], Atree[{k2, -l16, l12}], 
     Atree[{k3, -l15, l13}], Atree[{k4, -l7, l17}], Atree[{l5, -l11, l7}], 
     Atree[{l6, l10, -l5}], Atree[{l9, l8, l15}], Atree[{l11, -l13, -l14}], 
     Atree[{l14, -l8, -l17}], Atree[{l16, -l9, -l10}]}
 
graphDefinition[graph[8]] = {Atree[{-l8, -l17, l16}], Atree[{k1, -l15, -l6}], 
     Atree[{k2, -l11, l15}], Atree[{k3, l13, -l16}], Atree[{k4, -l7, l17}], 
     Atree[{l5, l14, l7}], Atree[{l6, l10, -l5}], Atree[{l9, l8, -l12}], 
     Atree[{l11, -l9, -l10}], Atree[{l12, -l13, -l14}]}
 
graphDefinition[graph[9]] = {Atree[{k1, -l15, -l6}], Atree[{k2, -l10, l9}], 
     Atree[{k3, l17, -l8}], Atree[{k4, -l7, -l16}], Atree[{l5, l14, l7}], 
     Atree[{l6, l10, -l5}], Atree[{l11, l8, -l12}], Atree[{l12, -l13, -l14}], 
     Atree[{l13, -l17, l16}], Atree[{l15, -l11, -l9}]}
 
graphDefinition[graph[10]] = {Atree[{-l8, -l17, l14}], 
     Atree[{k1, -l11, -l6}], Atree[{k2, l16, l10}], Atree[{k3, l12, -l13}], 
     Atree[{k4, -l7, l17}], Atree[{l5, l15, l7}], Atree[{l6, -l16, -l5}], 
     Atree[{l9, l8, -l12}], Atree[{l11, -l9, -l10}], Atree[{l13, -l14, -l15}]}
 
graphDefinition[graph[11]] = {Atree[{-l8, -l17, l16}], 
     Atree[{k1, -l15, -l6}], Atree[{k2, -l10, l9}], Atree[{k3, l13, -l16}], 
     Atree[{k4, -l7, l17}], Atree[{l5, l14, l7}], Atree[{l6, l10, -l5}], 
     Atree[{l11, l8, -l12}], Atree[{l12, -l13, -l14}], 
     Atree[{l15, -l11, -l9}]}
 
graphDefinition[graph[12]] = {Atree[{-l8, l16, -l17}], Atree[{k1, l5, -l13}], 
     Atree[{k2, -l9, -l5}], Atree[{k3, -l6, -l16}], Atree[{k4, -l15, l6}], 
     Atree[{l9, l8, -l10}], Atree[{l11, l10, -l12}], Atree[{l12, l17, l14}], 
     Atree[{l13, -l11, l7}], Atree[{l15, -l7, -l14}]}
 
graphDefinition[graph[13]] = {Atree[{-l8, -l15, l14}], 
     Atree[{-l7, -l14, l17}], Atree[{k1, l5, -l13}], Atree[{k2, -l10, -l5}], 
     Atree[{k3, -l6, l16}], Atree[{k4, -l17, l6}], Atree[{l9, -l11, -l12}], 
     Atree[{l10, -l9, l8}], Atree[{l12, -l16, l15}], Atree[{l13, l7, l11}]}
 
graphDefinition[graph[14]] = {Atree[{-l16, l17, l15}], Atree[{k1, -l5, -l9}], 
     Atree[{k2, -l10, l5}], Atree[{k3, l14, -l7}], Atree[{k4, -l6, l13}], 
     Atree[{l8, -l15, -l14}], Atree[{l9, -l11, l6}], Atree[{l10, l7, -l17}], 
     Atree[{l11, l16, -l12}], Atree[{l12, -l8, -l13}]}
 
graphDefinition[graph[15]] = {Atree[{-l13, -l12, l6}], 
     Atree[{-l7, l8, -l15}], Atree[{-l6, -l14, -l8}], Atree[{k1, l13, -l5}], 
     Atree[{k2, l5, -l9}], Atree[{k3, l17, l15}], Atree[{k4, -l16, l14}], 
     Atree[{l9, l7, -l11}], Atree[{l11, -l17, -l10}], Atree[{l12, l10, l16}]}
 
graphDefinition[graph[16]] = {Atree[{-l6, -l16, -l8}], Atree[{k1, -l9, -l5}], 
     Atree[{k2, l5, -l13}], Atree[{k3, -l12, -l7}], Atree[{k4, -l17, l16}], 
     Atree[{l9, -l10, l6}], Atree[{l10, -l11, l17}], Atree[{l12, l8, l15}], 
     Atree[{l13, l7, -l14}], Atree[{l14, -l15, l11}]}
 
graphDefinition[graph[17]] = {Atree[{-l16, l15, l17}], 
     Atree[{-l12, -l13, l16}], Atree[{-l8, -l14, -l15}], 
     Atree[{-l7, l8, l13}], Atree[{k1, -l10, -l5}], Atree[{k2, l5, -l9}], 
     Atree[{k3, l11, l12}], Atree[{k4, l14, -l6}], Atree[{l9, l7, -l11}], 
     Atree[{l10, -l17, l6}]}
 
graphDefinition[graph[18]] = {Atree[{k1, l5, -l9}], Atree[{k2, -l14, -l5}], 
     Atree[{k3, -l6, l12}], Atree[{k4, -l16, -l7}], Atree[{l6, l7, -l15}], 
     Atree[{l8, -l17, l16}], Atree[{l9, -l10, -l8}], 
     Atree[{l10, -l11, -l13}], Atree[{l13, l15, l17}], 
     Atree[{l14, -l12, l11}]}
 
graphDefinition[graph[19]] = {Atree[{k1, -l9, l5}], Atree[{k2, -l5, -l12}], 
     Atree[{k3, -l16, -l6}], Atree[{k4, l15, l11}], Atree[{l7, -l13, l6}], 
     Atree[{l8, -l11, -l7}], Atree[{l9, -l10, -l8}], Atree[{l10, l17, -l14}], 
     Atree[{l12, l16, -l17}], Atree[{l13, -l15, l14}]}
 
graphDefinition[graph[20]] = {Atree[{k1, l5, -l9}], Atree[{k2, -l12, -l5}], 
     Atree[{k3, l11, -l6}], Atree[{k4, -l15, l13}], Atree[{l6, -l13, -l7}], 
     Atree[{l7, -l16, l8}], Atree[{l9, -l8, l17}], Atree[{l10, -l17, -l14}], 
     Atree[{l12, -l10, -l11}], Atree[{l15, l14, l16}]}
 
graphDefinition[graph[21]] = {Atree[{-l8, l6, l15}], Atree[{k1, l5, -l16}], 
     Atree[{k2, -l9, -l5}], Atree[{k3, -l17, l11}], Atree[{k4, l13, -l14}], 
     Atree[{l7, l8, -l13}], Atree[{l9, -l10, -l12}], Atree[{l10, -l11, -l7}], 
     Atree[{l12, l14, -l15}], Atree[{l16, -l6, l17}]}
 
graphDefinition[graph[22]] = {Atree[{k1, l5, -l17}], Atree[{k2, -l9, -l5}], 
     Atree[{k3, -l12, l11}], Atree[{k4, -l16, l14}], Atree[{l6, -l14, -l8}], 
     Atree[{l7, l8, l15}], Atree[{l9, -l10, -l13}], Atree[{l10, -l11, -l7}], 
     Atree[{l13, -l15, l16}], Atree[{l17, -l6, l12}]}
 
graphDefinition[graph[23]] = {Atree[{k1, l5, -l17}], Atree[{k2, -l9, -l5}], 
     Atree[{k3, -l12, l11}], Atree[{k4, l15, -l8}], Atree[{l6, -l14, -l15}], 
     Atree[{l7, l8, l16}], Atree[{l9, -l10, -l13}], Atree[{l10, -l11, -l7}], 
     Atree[{l13, -l16, l14}], Atree[{l17, -l6, l12}]}
 
graphDefinition[graph[24]] = {Atree[{-l7, -l12, -l6}], Atree[{k1, l5, -l11}], 
     Atree[{k2, -l10, -l5}], Atree[{k3, -l16, l14}], Atree[{k4, l6, -l9}], 
     Atree[{l10, l7, -l13}], Atree[{l11, -l17, l12}], Atree[{l13, l8, l16}], 
     Atree[{l15, -l8, l9}], Atree[{l17, -l14, -l15}]}
 
graphDefinition[graph[25]] = {Atree[{-l8, l17, l16}], Atree[{-l7, l15, -l6}], 
     Atree[{k1, l5, -l12}], Atree[{k2, -l10, -l5}], Atree[{k3, l14, -l16}], 
     Atree[{k4, l6, -l17}], Atree[{l9, l8, -l13}], Atree[{l10, l7, -l9}], 
     Atree[{l12, -l11, -l15}], Atree[{l13, -l14, l11}]}
 
graphDefinition[graph[26]] = {Atree[{k1, l5, -l13}], Atree[{k2, -l12, -l5}], 
     Atree[{k3, -l16, -l7}], Atree[{k4, l15, -l9}], Atree[{l6, l7, -l15}], 
     Atree[{l8, l9, l17}], Atree[{l11, -l17, l16}], Atree[{l12, -l14, -l11}], 
     Atree[{l13, -l6, -l10}], Atree[{l14, l10, -l8}]}
 
graphDefinition[graph[27]] = {Atree[{k1, l5, -l13}], Atree[{k2, -l11, -l5}], 
     Atree[{k3, -l16, l15}], Atree[{k4, -l17, -l7}], Atree[{l6, l17, l9}], 
     Atree[{l10, -l15, -l6}], Atree[{l11, -l14, -l10}], 
     Atree[{l13, -l9, -l12}], Atree[{l14, l12, -l8}], Atree[{l16, l8, l7}]}
 
graphDefinition[graph[28]] = {Atree[{k1, -l10, -l7}], Atree[{k2, -l11, -l5}], 
     Atree[{k3, -l8, l13}], Atree[{k4, -l6, -l15}], Atree[{l7, -l17, l6}], 
     Atree[{l8, l15, -l16}], Atree[{l10, l5, -l12}], 
     Atree[{l11, -l13, -l14}], Atree[{l12, -l9, l17}], Atree[{l14, l16, l9}]}
 
graphDefinition[graph[29]] = {Atree[{k1, -l10, -l7}], Atree[{k2, -l9, -l5}], 
     Atree[{k3, l17, l15}], Atree[{k4, -l6, -l13}], Atree[{l7, -l16, l6}], 
     Atree[{l8, l13, -l15}], Atree[{l9, -l8, -l14}], Atree[{l10, l5, -l12}], 
     Atree[{l12, -l11, l16}], Atree[{l14, -l17, l11}]}
 
graphDefinition[graph[30]] = {Atree[{k1, -l10, -l7}], Atree[{k2, -l11, -l5}], 
     Atree[{k3, -l8, l13}], Atree[{k4, -l15, -l6}], Atree[{l7, -l17, -l9}], 
     Atree[{l8, l9, -l16}], Atree[{l10, l5, -l12}], Atree[{l11, -l13, -l14}], 
     Atree[{l12, l6, l17}], Atree[{l14, l16, l15}]}
 
graphDefinition[graph[31]] = {Atree[{k1, l16, l10}], Atree[{k2, -l9, -l5}], 
     Atree[{k3, l17, l14}], Atree[{k4, -l6, -l12}], Atree[{l5, -l10, -l7}], 
     Atree[{l7, -l15, l6}], Atree[{l8, l12, -l14}], Atree[{l9, -l8, -l13}], 
     Atree[{l13, -l17, l11}], Atree[{l15, -l16, -l11}]}
 
graphDefinition[graph[32]] = {Atree[{k1, -l6, -l11}], Atree[{k2, -l9, l13}], 
     Atree[{k3, -l5, l15}], Atree[{k4, -l17, l16}], Atree[{l6, -l13, l5}], 
     Atree[{l7, l14, l17}], Atree[{l8, -l15, -l16}], Atree[{l9, -l10, -l7}], 
     Atree[{l11, -l12, l10}], Atree[{l12, -l8, -l14}]}
 
graphDefinition[graph[33]] = {Atree[{-l16, l6, l5}], Atree[{-l14, -l15, l9}], 
     Atree[{k1, -l10, -l7}], Atree[{k2, -l13, -l6}], Atree[{k3, -l5, -l11}], 
     Atree[{k4, l15, l17}], Atree[{l7, -l9, l13}], Atree[{l8, l11, -l17}], 
     Atree[{l10, l16, -l12}], Atree[{l12, -l8, l14}]}
 
graphDefinition[graph[34]] = {Atree[{-l10, l9, -l13}], Atree[{k1, -l6, -l9}], 
     Atree[{k2, -l17, l12}], Atree[{k3, -l5, -l11}], Atree[{k4, -l16, l14}], 
     Atree[{l6, -l12, l5}], Atree[{l7, -l14, -l15}], Atree[{l10, -l7, l17}], 
     Atree[{l13, -l8, l16}], Atree[{l15, l8, l11}]}
 
graphDefinition[graph[35]] = {Atree[{-l9, l6, l5}], Atree[{k1, -l10, -l7}], 
     Atree[{k2, -l17, -l6}], Atree[{k3, -l5, -l12}], Atree[{k4, -l16, l14}], 
     Atree[{l7, -l13, l17}], Atree[{l10, l9, -l11}], Atree[{l11, -l8, l16}], 
     Atree[{l13, -l14, -l15}], Atree[{l15, l8, l12}]}
 
graphDefinition[graph[36]] = {Atree[{k1, -l7, -l9}], Atree[{k2, -l6, -l17}], 
     Atree[{k3, -l5, -l13}], Atree[{k4, l15, -l8}], Atree[{l6, -l10, l5}], 
     Atree[{l7, l17, -l11}], Atree[{l9, -l12, l10}], Atree[{l11, -l16, l14}], 
     Atree[{l12, -l14, -l15}], Atree[{l16, l13, l8}]}
 
graphDefinition[graph[37]] = {Atree[{-l14, -l15, l11}], 
     Atree[{k1, -l10, -l5}], Atree[{k2, -l7, l12}], Atree[{k3, -l13, -l6}], 
     Atree[{k4, -l16, l14}], Atree[{l5, -l11, l13}], Atree[{l7, l6, -l9}], 
     Atree[{l9, l15, l8}], Atree[{l10, -l12, -l17}], Atree[{l17, -l8, l16}]}
 
graphDefinition[graph[38]] = {Atree[{k1, -l6, -l12}], 
     Atree[{k2, -l13, -l11}], Atree[{k3, -l14, -l17}], 
     Atree[{k4, -l7, -l15}], Atree[{l5, l17, l7}], Atree[{l6, l11, -l5}], 
     Atree[{l9, l15, -l10}], Atree[{l12, -l9, -l8}], Atree[{l13, l8, -l16}], 
     Atree[{l16, l10, l14}]}
 
graphDefinition[graph[39]] = {Atree[{-l16, l14, -l11}], 
     Atree[{-l5, l11, l12}], Atree[{k1, -l17, -l9}], Atree[{k2, -l13, -l7}], 
     Atree[{k3, -l14, -l8}], Atree[{k4, -l12, -l10}], Atree[{l6, l10, l8}], 
     Atree[{l9, l7, l5}], Atree[{l13, -l15, l16}], Atree[{l17, -l6, l15}]}
 
graphDefinition[graph[40]] = {Atree[{-l10, l14, l8}], Atree[{-l8, l13, l15}], 
     Atree[{-l7, -l17, l16}], Atree[{k1, -l9, l5}], Atree[{k2, -l5, -l11}], 
     Atree[{k3, -l6, -l15}], Atree[{k4, -l16, l6}], Atree[{l9, -l14, l17}], 
     Atree[{l10, l7, -l12}], Atree[{l11, l12, -l13}]}
 
graphDefinition[graph[41]] = {Atree[{-l8, -l13, -l14}], 
     Atree[{k1, -l5, -l11}], Atree[{k2, -l15, l5}], Atree[{k3, -l10, -l7}], 
     Atree[{k4, -l16, -l6}], Atree[{l9, l14, l17}], Atree[{l10, l8, -l12}], 
     Atree[{l11, l6, l13}], Atree[{l12, l16, -l17}], Atree[{l15, l7, -l9}]}
 
graphDefinition[graph[42]] = {Atree[{k1, -l11, l5}], Atree[{k2, -l5, -l12}], 
     Atree[{k3, -l9, -l6}], Atree[{k4, -l16, -l7}], Atree[{l6, l7, -l13}], 
     Atree[{l9, l12, -l10}], Atree[{l10, l15, -l17}], 
     Atree[{l11, -l8, -l14}], Atree[{l13, -l15, l8}], Atree[{l14, l16, l17}]}
 
graphDefinition[graph[43]] = {Atree[{-l11, l12, l17}], 
     Atree[{-l7, -l14, -l15}], Atree[{k1, -l13, l5}], Atree[{k2, -l5, l11}], 
     Atree[{k3, l15, l9}], Atree[{k4, -l16, l10}], Atree[{l6, -l10, -l8}], 
     Atree[{l8, -l12, l7}], Atree[{l13, -l6, -l9}], Atree[{l14, l16, -l17}]}
 
graphDefinition[graph[44]] = {Atree[{-l9, l17, -l8}], Atree[{k1, -l11, l5}], 
     Atree[{k2, -l5, -l10}], Atree[{k3, -l13, -l7}], Atree[{k4, -l15, l12}], 
     Atree[{l6, -l12, l7}], Atree[{l10, -l16, l14}], Atree[{l11, -l6, l9}], 
     Atree[{l15, -l14, l8}], Atree[{l16, l13, -l17}]}
 
graphDefinition[graph[45]] = {Atree[{-l11, l6, -l15}], 
     Atree[{-l10, -l12, l16}], Atree[{-l8, l14, l10}], Atree[{k1, l5, -l14}], 
     Atree[{k2, -l13, -l5}], Atree[{k3, l9, -l7}], Atree[{k4, -l16, -l6}], 
     Atree[{l8, l11, l7}], Atree[{l12, -l9, -l17}], Atree[{l15, l13, l17}]}
 
graphDefinition[graph[46]] = {Atree[{-l8, l16, -l17}], 
     Atree[{-l7, l15, l17}], Atree[{k1, -l6, -l11}], Atree[{k2, -l15, l12}], 
     Atree[{k3, -l9, -l5}], Atree[{k4, -l10, l13}], Atree[{l6, l5, -l12}], 
     Atree[{l9, -l13, l8}], Atree[{l10, -l14, l7}], Atree[{l11, -l16, l14}]}
 
graphDefinition[graph[47]] = {Atree[{-l11, l8, -l15}], 
     Atree[{-l8, -l10, -l16}], Atree[{k1, l11, -l6}], Atree[{k2, l14, -l9}], 
     Atree[{k3, l12, -l13}], Atree[{k4, -l7, l10}], Atree[{l5, l13, l7}], 
     Atree[{l6, l9, -l5}], Atree[{l15, -l12, l17}], Atree[{l16, -l14, -l17}]}
 
graphDefinition[graph[48]] = {Atree[{-l16, l6, l8}], Atree[{k1, -l9, -l7}], 
     Atree[{k2, -l13, -l5}], Atree[{k3, -l6, -l14}], Atree[{k4, -l10, -l8}], 
     Atree[{l7, -l15, l5}], Atree[{l9, -l11, l16}], Atree[{l13, l14, -l17}], 
     Atree[{l15, -l12, l10}], Atree[{l17, l12, l11}]}
 
graphDefinition[graph[49]] = {Atree[{-l14, l8, l15}], Atree[{-l7, l5, -l16}], 
     Atree[{k1, l7, -l11}], Atree[{k2, -l10, -l5}], Atree[{k3, -l8, l17}], 
     Atree[{k4, -l6, -l9}], Atree[{l10, -l17, -l12}], 
     Atree[{l11, -l13, -l15}], Atree[{l12, l13, l6}], Atree[{l16, l9, l14}]}
 
graphDefinition[graph[50]] = {Atree[{k1, -l12, -l5}], Atree[{k2, -l9, -l6}], 
     Atree[{k3, -l7, -l10}], Atree[{k4, -l8, -l11}], Atree[{l5, -l13, l6}], 
     Atree[{l9, l10, -l14}], Atree[{l12, -l15, l11}], 
     Atree[{l13, l16, -l17}], Atree[{l14, -l16, l15}], Atree[{l17, l8, l7}]}
 
graphDefinition[graph[51]] = {Atree[{-l15, l10, -l6}], 
     Atree[{-l8, k4, -l10}], Atree[{-l7, l8, -l12}], Atree[{k1, l17, -l5}], 
     Atree[{k2, -l16, -l17}], Atree[{k3, -l9, l16}], Atree[{l5, -l14, l6}], 
     Atree[{l9, l7, -l13}], Atree[{l12, l15, -l11}], Atree[{l13, l11, l14}]}
 
graphDefinition[graph[52]] = {Atree[{-l15, -l10, k4}], 
     Atree[{-l8, -l6, l10}], Atree[{-l7, l8, -l12}], Atree[{k1, l17, -l5}], 
     Atree[{k2, -l16, -l17}], Atree[{k3, -l9, l16}], Atree[{l5, -l14, l6}], 
     Atree[{l9, l7, -l13}], Atree[{l12, l15, -l11}], Atree[{l13, l11, l14}]}
 
graphDefinition[graph[53]] = {Atree[{-l15, l16, -l7}], 
     Atree[{-l8, l10, -l12}], Atree[{k1, k2, -l17}], Atree[{k3, -l5, -l10}], 
     Atree[{k4, -l16, l5}], Atree[{l6, -l14, l7}], Atree[{l9, l8, -l13}], 
     Atree[{l12, l15, -l11}], Atree[{l13, l11, l14}], Atree[{l17, -l9, -l6}]}
 
graphDefinition[graph[54]] = {Atree[{-l15, l16, -l7}], Atree[{-l14, l7, l6}], 
     Atree[{-l11, l12, l15}], Atree[{-l8, l10, -l12}], Atree[{k1, k2, -l17}], 
     Atree[{k3, -l5, -l10}], Atree[{k4, -l16, l5}], Atree[{l9, -l6, l8}], 
     Atree[{l13, l11, l14}], Atree[{l17, -l13, -l9}]}
 
graphDefinition[graph[55]] = {Atree[{-l15, l10, -l6}], 
     Atree[{-l8, k4, -l10}], Atree[{-l7, l8, -l12}], Atree[{k1, l5, -l17}], 
     Atree[{k2, k3, -l16}], Atree[{l9, l7, -l13}], Atree[{l12, l15, -l11}], 
     Atree[{l13, l11, l14}], Atree[{l16, -l9, -l5}], Atree[{l17, -l14, l6}]}
 
graphDefinition[graph[56]] = {Atree[{-l15, -l10, k4}], 
     Atree[{-l8, -l6, l10}], Atree[{-l7, l8, -l12}], Atree[{k1, l5, -l17}], 
     Atree[{k2, k3, -l16}], Atree[{l9, l7, -l13}], Atree[{l12, l15, -l11}], 
     Atree[{l13, l11, l14}], Atree[{l16, -l9, -l5}], Atree[{l17, -l14, l6}]}
 
graphDefinition[graph[57]] = {Atree[{-l8, -l6, l10}], Atree[{-l7, l8, -l12}], 
     Atree[{k1, l5, -l17}], Atree[{k2, k3, -l16}], Atree[{l9, l7, -l13}], 
     Atree[{l12, -l15, k4}], Atree[{l13, l11, l14}], 
     Atree[{l15, -l10, -l11}], Atree[{l16, -l9, -l5}], Atree[{l17, -l14, l6}]}
 
graphDefinition[graph[58]] = {Atree[{-l8, k4, -l10}], 
     Atree[{-l7, -l15, l10}], Atree[{k1, k2, -l17}], Atree[{k3, -l5, -l9}], 
     Atree[{l5, l8, -l12}], Atree[{l6, l9, -l13}], Atree[{l12, l15, -l11}], 
     Atree[{l13, l11, l14}], Atree[{l16, -l14, l7}], Atree[{l17, -l6, -l16}]}
 
graphDefinition[graph[59]] = {Atree[{-l7, l10, -l8}], Atree[{k1, k2, -l17}], 
     Atree[{k3, -l5, -l9}], Atree[{k4, l12, -l15}], Atree[{l5, l8, -l12}], 
     Atree[{l6, l9, -l13}], Atree[{l13, l11, l14}], Atree[{l15, -l10, -l11}], 
     Atree[{l16, -l14, l7}], Atree[{l17, -l6, -l16}]}
 
graphDefinition[graph[60]] = {Atree[{-l7, l10, -l8}], Atree[{k1, k2, -l17}], 
     Atree[{k3, -l5, -l9}], Atree[{k4, -l15, -l10}], Atree[{l5, l8, -l12}], 
     Atree[{l6, l9, -l13}], Atree[{l12, l15, -l11}], Atree[{l13, l11, l14}], 
     Atree[{l16, -l14, l7}], Atree[{l17, -l6, -l16}]}
 
graphDefinition[graph[61]] = {Atree[{-l11, l12, l15}], 
     Atree[{-l10, k4, -l15}], Atree[{-l9, k3, -l5}], Atree[{-l7, l10, -l8}], 
     Atree[{k1, k2, -l17}], Atree[{l6, l9, -l13}], Atree[{l8, -l12, l5}], 
     Atree[{l14, l13, l11}], Atree[{l16, l7, -l6}], Atree[{l17, -l16, -l14}]}
 
graphDefinition[graph[62]] = {Atree[{-l11, l15, -l10}], 
     Atree[{-l9, k3, -l5}], Atree[{-l7, l10, -l8}], Atree[{k1, k2, -l17}], 
     Atree[{k4, l12, -l15}], Atree[{l6, l9, -l13}], Atree[{l8, -l12, l5}], 
     Atree[{l14, l13, l11}], Atree[{l16, l7, -l6}], Atree[{l17, -l16, -l14}]}
 
graphDefinition[graph[63]] = {Atree[{-l14, l16, -l11}], 
     Atree[{-l13, l11, l15}], Atree[{-l12, -l8, -l10}], 
     Atree[{-l7, -l16, l8}], Atree[{k1, k2, -l17}], Atree[{k3, l6, l13}], 
     Atree[{k4, l14, l10}], Atree[{l5, -l15, l7}], Atree[{l9, l12, -l6}], 
     Atree[{l17, -l9, -l5}]}
 
graphDefinition[graph[64]] = {Atree[{-l13, l11, l15}], 
     Atree[{-l12, -l8, -l10}], Atree[{-l7, -l16, l8}], Atree[{k1, k2, -l17}], 
     Atree[{k3, l6, l13}], Atree[{k4, l16, -l14}], Atree[{l5, -l15, l7}], 
     Atree[{l9, l12, -l6}], Atree[{l14, -l11, l10}], Atree[{l17, -l9, -l5}]}
 
graphDefinition[graph[65]] = {Atree[{-l12, -l10, l16}], 
     Atree[{-l11, l14, l10}], Atree[{-l7, l8, -l14}], Atree[{k1, k2, -l17}], 
     Atree[{k4, -l16, -l8}], Atree[{l5, l7, -l15}], Atree[{l9, -l6, l12}], 
     Atree[{l13, k3, l6}], Atree[{l15, l11, -l13}], Atree[{l17, -l5, -l9}]}
 
graphDefinition[graph[66]] = {Atree[{-l11, l10, -l6}], 
     Atree[{-l8, l15, -l10}], Atree[{-l5, l16, -l12}], Atree[{k1, k2, -l17}], 
     Atree[{k3, l6, -l16}], Atree[{k4, l12, -l15}], Atree[{l7, l13, l8}], 
     Atree[{l9, l5, -l13}], Atree[{l14, l11, -l9}], Atree[{l17, -l14, -l7}]}
 
graphDefinition[graph[67]] = {Atree[{-l11, -l6, l10}], 
     Atree[{-l8, -l10, l15}], Atree[{-l5, -l12, l16}], Atree[{k1, k2, -l17}], 
     Atree[{k4, -l15, l12}], Atree[{l6, k3, -l16}], Atree[{l7, l8, l13}], 
     Atree[{l9, -l13, l5}], Atree[{l14, l11, -l7}], Atree[{l17, -l14, -l9}]}
 
graphDefinition[graph[68]] = {Atree[{-l15, l8, -l12}], 
     Atree[{-l11, -l8, -l16}], Atree[{k1, k2, -l17}], Atree[{l5, -l14, -l6}], 
     Atree[{l6, l12, k4}], Atree[{l7, k3, l11}], Atree[{l9, -l7, -l13}], 
     Atree[{l13, l16, -l10}], Atree[{l14, l10, l15}], Atree[{l17, -l9, -l5}]}
 
graphDefinition[graph[69]] = {Atree[{-l15, l8, l6}], Atree[{-l12, k4, -l14}], 
     Atree[{-l11, -l8, -l16}], Atree[{k1, k2, -l17}], Atree[{l5, l12, -l6}], 
     Atree[{l7, k3, l11}], Atree[{l9, -l7, -l13}], Atree[{l13, l16, -l10}], 
     Atree[{l14, l10, l15}], Atree[{l17, -l9, -l5}]}
 
graphDefinition[graph[70]] = {Atree[{-l15, k4, -l12}], 
     Atree[{-l11, -l8, -l16}], Atree[{k1, k2, -l17}], Atree[{l5, -l14, -l6}], 
     Atree[{l7, k3, l11}], Atree[{l9, -l7, -l13}], Atree[{l12, l8, l6}], 
     Atree[{l13, l16, -l10}], Atree[{l14, l10, l15}], Atree[{l17, -l9, -l5}]}
 
graphDefinition[graph[71]] = {Atree[{-l16, k3, -l11}], 
     Atree[{-l15, -l12, k4}], Atree[{k1, k2, -l17}], Atree[{l5, -l14, -l6}], 
     Atree[{l7, -l8, l11}], Atree[{l9, -l7, -l13}], Atree[{l12, l8, l6}], 
     Atree[{l13, l16, -l10}], Atree[{l14, l10, l15}], Atree[{l17, -l9, -l5}]}
 
graphDefinition[graph[72]] = {Atree[{-l6, l10, -l15}], Atree[{k1, l17, -l5}], 
     Atree[{k2, -l16, -l17}], Atree[{k3, -l9, l16}], Atree[{k4, -l7, -l10}], 
     Atree[{l6, l5, -l13}], Atree[{l7, -l14, l12}], Atree[{l9, l8, -l12}], 
     Atree[{l14, l13, -l11}], Atree[{l15, l11, -l8}]}
 
graphDefinition[graph[73]] = {Atree[{-l6, l10, -l15}], 
     Atree[{-l5, l16, -l9}], Atree[{k1, l5, -l17}], Atree[{k2, k3, -l16}], 
     Atree[{k4, -l7, -l10}], Atree[{l6, l17, -l13}], Atree[{l7, -l14, l12}], 
     Atree[{l9, l8, -l12}], Atree[{l14, l13, -l11}], Atree[{l15, l11, -l8}]}
 
graphDefinition[graph[74]] = {Atree[{-l7, l17, -l9}], 
     Atree[{-l6, l16, -l15}], Atree[{k1, k2, -l17}], Atree[{k3, -l10, -l5}], 
     Atree[{k4, l5, -l16}], Atree[{l6, l7, -l14}], Atree[{l8, -l13, l9}], 
     Atree[{l10, l12, l13}], Atree[{l14, l11, -l12}], Atree[{l15, -l11, -l8}]}
 
graphDefinition[graph[75]] = {Atree[{-l8, -l12, -l7}], 
     Atree[{-l6, k3, -l14}], Atree[{k1, k2, -l17}], Atree[{k4, -l15, -l16}], 
     Atree[{l5, l16, l8}], Atree[{l9, l6, -l10}], Atree[{l11, l10, l12}], 
     Atree[{l14, l7, -l13}], Atree[{l15, -l11, l13}], Atree[{l17, -l9, -l5}]}
 
graphDefinition[graph[76]] = {Atree[{-l8, -l11, -l7}], 
     Atree[{-l6, l17, -l9}], Atree[{-l5, k3, -l15}], Atree[{k1, k2, -l17}], 
     Atree[{k4, -l10, -l16}], Atree[{l5, l16, l8}], Atree[{l7, -l13, l9}], 
     Atree[{l10, l12, l13}], Atree[{l14, l11, -l12}], Atree[{l15, l6, -l14}]}
 
graphDefinition[graph[77]] = {Atree[{-l15, -l5, l17}], 
     Atree[{-l14, -l6, l15}], Atree[{-l10, k4, -l8}], Atree[{-l7, -l11, l8}], 
     Atree[{k1, k2, -l17}], Atree[{k3, -l9, l6}], Atree[{l5, -l13, l7}], 
     Atree[{l9, -l16, l11}], Atree[{l14, l10, l12}], Atree[{l16, -l12, l13}]}
 
graphDefinition[graph[78]] = {Atree[{-l13, l10, l17}], Atree[{-l6, l9, -l7}], 
     Atree[{k1, k2, -l17}], Atree[{k3, l6, -l14}], Atree[{k4, -l15, -l16}], 
     Atree[{l5, -l12, l13}], Atree[{l8, l7, l12}], Atree[{l11, -l9, -l10}], 
     Atree[{l14, l16, -l5}], Atree[{l15, -l8, -l11}]}
 
graphDefinition[graph[79]] = {Atree[{-l16, l6, l8}], Atree[{-l13, l5, l9}], 
     Atree[{-l11, l17, -l5}], Atree[{-l8, l15, -l9}], Atree[{k1, k2, -l17}], 
     Atree[{k3, -l10, -l6}], Atree[{k4, -l7, -l15}], Atree[{l10, l12, l13}], 
     Atree[{l14, l7, -l12}], Atree[{l16, l11, -l14}]}
 
graphDefinition[graph[80]] = {Atree[{-l15, l7, -l6}], 
     Atree[{-l10, l16, -l7}], Atree[{-l8, l10, -l12}], Atree[{k1, k2, -l17}], 
     Atree[{k3, k4, -l16}], Atree[{l5, -l14, l6}], Atree[{l9, l8, -l13}], 
     Atree[{l12, l15, -l11}], Atree[{l13, l11, l14}], Atree[{l17, -l9, -l5}]}
 
graphDefinition[graph[81]] = {Atree[{-l15, l7, -l6}], 
     Atree[{-l11, l10, -l12}], Atree[{-l10, l16, -l7}], 
     Atree[{-l8, l12, l15}], Atree[{k1, k2, -l17}], Atree[{k3, k4, -l16}], 
     Atree[{l5, -l14, l6}], Atree[{l9, l8, -l13}], Atree[{l13, l11, l14}], 
     Atree[{l17, -l9, -l5}]}
 
graphDefinition[graph[82]] = {Atree[{-l15, l7, -l6}], 
     Atree[{-l10, l16, -l7}], Atree[{-l8, l10, -l13}], Atree[{k1, k2, -l17}], 
     Atree[{k3, k4, -l16}], Atree[{l5, -l14, l6}], Atree[{l9, l8, -l12}], 
     Atree[{l12, l15, -l11}], Atree[{l13, l11, l14}], Atree[{l17, -l9, -l5}]}
 
graphDefinition[graph[83]] = {Atree[{-l15, l7, -l6}], 
     Atree[{-l8, l10, -l12}], Atree[{k1, k2, -l17}], Atree[{k4, -l7, -l10}], 
     Atree[{l5, -l14, l6}], Atree[{l9, l8, -l13}], Atree[{l12, l15, -l11}], 
     Atree[{l13, l11, l14}], Atree[{l16, -l9, -l5}], Atree[{l17, k3, -l16}]}
 
graphDefinition[graph[84]] = {Atree[{-l15, l7, -l6}], 
     Atree[{-l11, l10, -l12}], Atree[{-l8, l12, l15}], Atree[{k1, k2, -l17}], 
     Atree[{k4, -l7, -l10}], Atree[{l5, -l14, l6}], Atree[{l9, l8, -l13}], 
     Atree[{l13, l11, l14}], Atree[{l16, -l9, -l5}], Atree[{l17, k3, -l16}]}
 
graphDefinition[graph[85]] = {Atree[{-l15, l7, -l6}], 
     Atree[{-l8, l10, -l13}], Atree[{k1, k2, -l17}], Atree[{k4, -l7, -l10}], 
     Atree[{l5, -l14, l6}], Atree[{l9, l8, -l12}], Atree[{l12, l15, -l11}], 
     Atree[{l13, l11, l14}], Atree[{l16, -l9, -l5}], Atree[{l17, k3, -l16}]}


(* ::Subsubsection:: *)
(*colorFactor -- color factors of graphs in f{abc} form*)


 
colorFactor[graph[1]] = structureF[{a[1], b[10], b[5]}]*
     structureF[{a[2], b[16], b[10]}]*structureF[{a[3], b[17], b[14]}]*
     structureF[{a[4], b[8], b[17]}]*structureF[{b[5], b[9], b[6]}]*
     structureF[{b[6], b[12], b[7]}]*structureF[{b[7], b[15], b[8]}]*
     structureF[{b[11], b[14], b[15]}]*structureF[{b[13], b[11], b[12]}]*
     structureF[{b[16], b[13], b[9]}]
 
colorFactor[graph[2]] = structureF[{a[1], b[10], b[5]}]*
     structureF[{a[2], b[17], b[10]}]*structureF[{a[3], b[15], b[16]}]*
     structureF[{a[4], b[8], b[14]}]*structureF[{b[5], b[9], b[6]}]*
     structureF[{b[6], b[12], b[7]}]*structureF[{b[7], b[16], b[8]}]*
     structureF[{b[11], b[14], b[15]}]*structureF[{b[13], b[11], b[12]}]*
     structureF[{b[17], b[13], b[9]}]
 
colorFactor[graph[3]] = structureF[{a[1], b[10], b[5]}]*
     structureF[{a[2], b[9], b[13]}]*structureF[{a[3], b[14], b[15]}]*
     structureF[{a[4], b[8], b[16]}]*structureF[{b[5], b[9], b[6]}]*
     structureF[{b[6], b[12], b[7]}]*structureF[{b[7], b[15], b[8]}]*
     structureF[{b[10], b[17], b[13]}]*structureF[{b[11], b[16], b[14]}]*
     structureF[{b[17], b[11], b[12]}]
 
colorFactor[graph[4]] = structureF[{a[1], b[10], b[5]}]*
     structureF[{a[2], b[15], b[10]}]*structureF[{a[3], b[13], b[16]}]*
     structureF[{a[4], b[16], b[17]}]*structureF[{b[5], b[9], b[6]}]*
     structureF[{b[6], b[14], b[7]}]*structureF[{b[8], b[7], b[17]}]*
     structureF[{b[11], b[8], b[12]}]*structureF[{b[12], b[13], b[14]}]*
     structureF[{b[15], b[11], b[9]}]
 
colorFactor[graph[5]] = structureF[{a[1], b[10], b[5]}]*
     structureF[{a[2], b[9], b[11]}]*structureF[{a[3], b[13], b[16]}]*
     structureF[{a[4], b[16], b[17]}]*structureF[{b[5], b[9], b[6]}]*
     structureF[{b[6], b[14], b[7]}]*structureF[{b[8], b[7], b[17]}]*
     structureF[{b[10], b[15], b[11]}]*structureF[{b[12], b[13], b[14]}]*
     structureF[{b[15], b[8], b[12]}]
 
colorFactor[graph[6]] = structureF[{a[1], b[15], b[6]}]*
     structureF[{a[2], b[11], b[15]}]*structureF[{a[3], b[16], b[8]}]*
     structureF[{a[4], b[7], b[17]}]*structureF[{b[5], b[14], b[7]}]*
     structureF[{b[6], b[10], b[5]}]*structureF[{b[9], b[8], b[12]}]*
     structureF[{b[11], b[9], b[10]}]*structureF[{b[12], b[13], b[14]}]*
     structureF[{b[13], b[16], b[17]}]
 
colorFactor[graph[7]] = structureF[{a[1], b[12], b[6]}]*
     structureF[{a[2], b[16], b[12]}]*structureF[{a[3], b[15], b[13]}]*
     structureF[{a[4], b[7], b[17]}]*structureF[{b[5], b[11], b[7]}]*
     structureF[{b[6], b[10], b[5]}]*structureF[{b[9], b[8], b[15]}]*
     structureF[{b[11], b[13], b[14]}]*structureF[{b[14], b[8], b[17]}]*
     structureF[{b[16], b[9], b[10]}]
 
colorFactor[graph[8]] = structureF[{a[1], b[15], b[6]}]*
     structureF[{a[2], b[11], b[15]}]*structureF[{a[3], b[13], b[16]}]*
     structureF[{a[4], b[7], b[17]}]*structureF[{b[5], b[14], b[7]}]*
     structureF[{b[6], b[10], b[5]}]*structureF[{b[8], b[17], b[16]}]*
     structureF[{b[9], b[8], b[12]}]*structureF[{b[11], b[9], b[10]}]*
     structureF[{b[12], b[13], b[14]}]
 
colorFactor[graph[9]] = structureF[{a[1], b[15], b[6]}]*
     structureF[{a[2], b[10], b[9]}]*structureF[{a[3], b[17], b[8]}]*
     structureF[{a[4], b[7], b[16]}]*structureF[{b[5], b[14], b[7]}]*
     structureF[{b[6], b[10], b[5]}]*structureF[{b[11], b[8], b[12]}]*
     structureF[{b[12], b[13], b[14]}]*structureF[{b[13], b[17], b[16]}]*
     structureF[{b[15], b[11], b[9]}]
 
colorFactor[graph[10]] = structureF[{a[1], b[11], b[6]}]*
     structureF[{a[2], b[16], b[10]}]*structureF[{a[3], b[12], b[13]}]*
     structureF[{a[4], b[7], b[17]}]*structureF[{b[5], b[15], b[7]}]*
     structureF[{b[6], b[16], b[5]}]*structureF[{b[8], b[17], b[14]}]*
     structureF[{b[9], b[8], b[12]}]*structureF[{b[11], b[9], b[10]}]*
     structureF[{b[13], b[14], b[15]}]
 
colorFactor[graph[11]] = structureF[{a[1], b[15], b[6]}]*
     structureF[{a[2], b[10], b[9]}]*structureF[{a[3], b[13], b[16]}]*
     structureF[{a[4], b[7], b[17]}]*structureF[{b[5], b[14], b[7]}]*
     structureF[{b[6], b[10], b[5]}]*structureF[{b[8], b[17], b[16]}]*
     structureF[{b[11], b[8], b[12]}]*structureF[{b[12], b[13], b[14]}]*
     structureF[{b[15], b[11], b[9]}]
 
colorFactor[graph[12]] = structureF[{a[1], b[5], b[13]}]*
     structureF[{a[2], b[9], b[5]}]*structureF[{a[3], b[6], b[16]}]*
     structureF[{a[4], b[15], b[6]}]*structureF[{b[8], b[16], b[17]}]*
     structureF[{b[9], b[8], b[10]}]*structureF[{b[11], b[10], b[12]}]*
     structureF[{b[12], b[17], b[14]}]*structureF[{b[13], b[11], b[7]}]*
     structureF[{b[15], b[7], b[14]}]
 
colorFactor[graph[13]] = structureF[{a[1], b[5], b[13]}]*
     structureF[{a[2], b[10], b[5]}]*structureF[{a[3], b[6], b[16]}]*
     structureF[{a[4], b[17], b[6]}]*structureF[{b[7], b[14], b[17]}]*
     structureF[{b[8], b[15], b[14]}]*structureF[{b[9], b[11], b[12]}]*
     structureF[{b[10], b[9], b[8]}]*structureF[{b[12], b[16], b[15]}]*
     structureF[{b[13], b[7], b[11]}]
 
colorFactor[graph[14]] = structureF[{a[1], b[5], b[9]}]*
     structureF[{a[2], b[10], b[5]}]*structureF[{a[3], b[14], b[7]}]*
     structureF[{a[4], b[6], b[13]}]*structureF[{b[8], b[15], b[14]}]*
     structureF[{b[9], b[11], b[6]}]*structureF[{b[10], b[7], b[17]}]*
     structureF[{b[11], b[16], b[12]}]*structureF[{b[12], b[8], b[13]}]*
     structureF[{b[16], b[17], b[15]}]
 
colorFactor[graph[15]] = structureF[{a[1], b[13], b[5]}]*
     structureF[{a[2], b[5], b[9]}]*structureF[{a[3], b[17], b[15]}]*
     structureF[{a[4], b[16], b[14]}]*structureF[{b[6], b[14], b[8]}]*
     structureF[{b[7], b[8], b[15]}]*structureF[{b[9], b[7], b[11]}]*
     structureF[{b[11], b[17], b[10]}]*structureF[{b[12], b[10], b[16]}]*
     structureF[{b[13], b[12], b[6]}]
 
colorFactor[graph[16]] = structureF[{a[1], b[9], b[5]}]*
     structureF[{a[2], b[5], b[13]}]*structureF[{a[3], b[12], b[7]}]*
     structureF[{a[4], b[17], b[16]}]*structureF[{b[6], b[16], b[8]}]*
     structureF[{b[9], b[10], b[6]}]*structureF[{b[10], b[11], b[17]}]*
     structureF[{b[12], b[8], b[15]}]*structureF[{b[13], b[7], b[14]}]*
     structureF[{b[14], b[15], b[11]}]
 
colorFactor[graph[17]] = structureF[{a[1], b[10], b[5]}]*
     structureF[{a[2], b[5], b[9]}]*structureF[{a[3], b[11], b[12]}]*
     structureF[{a[4], b[14], b[6]}]*structureF[{b[7], b[8], b[13]}]*
     structureF[{b[8], b[14], b[15]}]*structureF[{b[9], b[7], b[11]}]*
     structureF[{b[10], b[17], b[6]}]*structureF[{b[12], b[13], b[16]}]*
     structureF[{b[16], b[15], b[17]}]
 
colorFactor[graph[18]] = structureF[{a[1], b[5], b[9]}]*
     structureF[{a[2], b[14], b[5]}]*structureF[{a[3], b[6], b[12]}]*
     structureF[{a[4], b[16], b[7]}]*structureF[{b[6], b[7], b[15]}]*
     structureF[{b[8], b[17], b[16]}]*structureF[{b[9], b[10], b[8]}]*
     structureF[{b[10], b[11], b[13]}]*structureF[{b[13], b[15], b[17]}]*
     structureF[{b[14], b[12], b[11]}]
 
colorFactor[graph[19]] = structureF[{a[1], b[9], b[5]}]*
     structureF[{a[2], b[5], b[12]}]*structureF[{a[3], b[16], b[6]}]*
     structureF[{a[4], b[15], b[11]}]*structureF[{b[7], b[13], b[6]}]*
     structureF[{b[8], b[11], b[7]}]*structureF[{b[9], b[10], b[8]}]*
     structureF[{b[10], b[17], b[14]}]*structureF[{b[12], b[16], b[17]}]*
     structureF[{b[13], b[15], b[14]}]
 
colorFactor[graph[20]] = structureF[{a[1], b[5], b[9]}]*
     structureF[{a[2], b[12], b[5]}]*structureF[{a[3], b[11], b[6]}]*
     structureF[{a[4], b[15], b[13]}]*structureF[{b[6], b[13], b[7]}]*
     structureF[{b[7], b[16], b[8]}]*structureF[{b[9], b[8], b[17]}]*
     structureF[{b[10], b[17], b[14]}]*structureF[{b[12], b[10], b[11]}]*
     structureF[{b[15], b[14], b[16]}]
 
colorFactor[graph[21]] = structureF[{a[1], b[5], b[16]}]*
     structureF[{a[2], b[9], b[5]}]*structureF[{a[3], b[17], b[11]}]*
     structureF[{a[4], b[13], b[14]}]*structureF[{b[7], b[8], b[13]}]*
     structureF[{b[8], b[6], b[15]}]*structureF[{b[9], b[10], b[12]}]*
     structureF[{b[10], b[11], b[7]}]*structureF[{b[12], b[14], b[15]}]*
     structureF[{b[16], b[6], b[17]}]
 
colorFactor[graph[22]] = structureF[{a[1], b[5], b[17]}]*
     structureF[{a[2], b[9], b[5]}]*structureF[{a[3], b[12], b[11]}]*
     structureF[{a[4], b[16], b[14]}]*structureF[{b[6], b[14], b[8]}]*
     structureF[{b[7], b[8], b[15]}]*structureF[{b[9], b[10], b[13]}]*
     structureF[{b[10], b[11], b[7]}]*structureF[{b[13], b[15], b[16]}]*
     structureF[{b[17], b[6], b[12]}]
 
colorFactor[graph[23]] = structureF[{a[1], b[5], b[17]}]*
     structureF[{a[2], b[9], b[5]}]*structureF[{a[3], b[12], b[11]}]*
     structureF[{a[4], b[15], b[8]}]*structureF[{b[6], b[14], b[15]}]*
     structureF[{b[7], b[8], b[16]}]*structureF[{b[9], b[10], b[13]}]*
     structureF[{b[10], b[11], b[7]}]*structureF[{b[13], b[16], b[14]}]*
     structureF[{b[17], b[6], b[12]}]
 
colorFactor[graph[24]] = structureF[{a[1], b[5], b[11]}]*
     structureF[{a[2], b[10], b[5]}]*structureF[{a[3], b[16], b[14]}]*
     structureF[{a[4], b[6], b[9]}]*structureF[{b[7], b[12], b[6]}]*
     structureF[{b[10], b[7], b[13]}]*structureF[{b[11], b[17], b[12]}]*
     structureF[{b[13], b[8], b[16]}]*structureF[{b[15], b[8], b[9]}]*
     structureF[{b[17], b[14], b[15]}]
 
colorFactor[graph[25]] = structureF[{a[1], b[5], b[12]}]*
     structureF[{a[2], b[10], b[5]}]*structureF[{a[3], b[14], b[16]}]*
     structureF[{a[4], b[6], b[17]}]*structureF[{b[7], b[15], b[6]}]*
     structureF[{b[8], b[17], b[16]}]*structureF[{b[9], b[8], b[13]}]*
     structureF[{b[10], b[7], b[9]}]*structureF[{b[12], b[11], b[15]}]*
     structureF[{b[13], b[14], b[11]}]
 
colorFactor[graph[26]] = structureF[{a[1], b[5], b[13]}]*
     structureF[{a[2], b[12], b[5]}]*structureF[{a[3], b[16], b[7]}]*
     structureF[{a[4], b[15], b[9]}]*structureF[{b[6], b[7], b[15]}]*
     structureF[{b[8], b[9], b[17]}]*structureF[{b[11], b[17], b[16]}]*
     structureF[{b[12], b[14], b[11]}]*structureF[{b[13], b[6], b[10]}]*
     structureF[{b[14], b[10], b[8]}]
 
colorFactor[graph[27]] = structureF[{a[1], b[5], b[13]}]*
     structureF[{a[2], b[11], b[5]}]*structureF[{a[3], b[16], b[15]}]*
     structureF[{a[4], b[17], b[7]}]*structureF[{b[6], b[17], b[9]}]*
     structureF[{b[10], b[15], b[6]}]*structureF[{b[11], b[14], b[10]}]*
     structureF[{b[13], b[9], b[12]}]*structureF[{b[14], b[12], b[8]}]*
     structureF[{b[16], b[8], b[7]}]
 
colorFactor[graph[28]] = structureF[{a[1], b[10], b[7]}]*
     structureF[{a[2], b[11], b[5]}]*structureF[{a[3], b[8], b[13]}]*
     structureF[{a[4], b[6], b[15]}]*structureF[{b[7], b[17], b[6]}]*
     structureF[{b[8], b[15], b[16]}]*structureF[{b[10], b[5], b[12]}]*
     structureF[{b[11], b[13], b[14]}]*structureF[{b[12], b[9], b[17]}]*
     structureF[{b[14], b[16], b[9]}]
 
colorFactor[graph[29]] = structureF[{a[1], b[10], b[7]}]*
     structureF[{a[2], b[9], b[5]}]*structureF[{a[3], b[17], b[15]}]*
     structureF[{a[4], b[6], b[13]}]*structureF[{b[7], b[16], b[6]}]*
     structureF[{b[8], b[13], b[15]}]*structureF[{b[9], b[8], b[14]}]*
     structureF[{b[10], b[5], b[12]}]*structureF[{b[12], b[11], b[16]}]*
     structureF[{b[14], b[17], b[11]}]
 
colorFactor[graph[30]] = structureF[{a[1], b[10], b[7]}]*
     structureF[{a[2], b[11], b[5]}]*structureF[{a[3], b[8], b[13]}]*
     structureF[{a[4], b[15], b[6]}]*structureF[{b[7], b[17], b[9]}]*
     structureF[{b[8], b[9], b[16]}]*structureF[{b[10], b[5], b[12]}]*
     structureF[{b[11], b[13], b[14]}]*structureF[{b[12], b[6], b[17]}]*
     structureF[{b[14], b[16], b[15]}]
 
colorFactor[graph[31]] = structureF[{a[1], b[16], b[10]}]*
     structureF[{a[2], b[9], b[5]}]*structureF[{a[3], b[17], b[14]}]*
     structureF[{a[4], b[6], b[12]}]*structureF[{b[5], b[10], b[7]}]*
     structureF[{b[7], b[15], b[6]}]*structureF[{b[8], b[12], b[14]}]*
     structureF[{b[9], b[8], b[13]}]*structureF[{b[13], b[17], b[11]}]*
     structureF[{b[15], b[16], b[11]}]
 
colorFactor[graph[32]] = structureF[{a[1], b[6], b[11]}]*
     structureF[{a[2], b[9], b[13]}]*structureF[{a[3], b[5], b[15]}]*
     structureF[{a[4], b[17], b[16]}]*structureF[{b[6], b[13], b[5]}]*
     structureF[{b[7], b[14], b[17]}]*structureF[{b[8], b[15], b[16]}]*
     structureF[{b[9], b[10], b[7]}]*structureF[{b[11], b[12], b[10]}]*
     structureF[{b[12], b[8], b[14]}]
 
colorFactor[graph[33]] = structureF[{a[1], b[10], b[7]}]*
     structureF[{a[2], b[13], b[6]}]*structureF[{a[3], b[5], b[11]}]*
     structureF[{a[4], b[15], b[17]}]*structureF[{b[7], b[9], b[13]}]*
     structureF[{b[8], b[11], b[17]}]*structureF[{b[10], b[16], b[12]}]*
     structureF[{b[12], b[8], b[14]}]*structureF[{b[14], b[15], b[9]}]*
     structureF[{b[16], b[6], b[5]}]
 
colorFactor[graph[34]] = structureF[{a[1], b[6], b[9]}]*
     structureF[{a[2], b[17], b[12]}]*structureF[{a[3], b[5], b[11]}]*
     structureF[{a[4], b[16], b[14]}]*structureF[{b[6], b[12], b[5]}]*
     structureF[{b[7], b[14], b[15]}]*structureF[{b[10], b[7], b[17]}]*
     structureF[{b[10], b[9], b[13]}]*structureF[{b[13], b[8], b[16]}]*
     structureF[{b[15], b[8], b[11]}]
 
colorFactor[graph[35]] = structureF[{a[1], b[10], b[7]}]*
     structureF[{a[2], b[17], b[6]}]*structureF[{a[3], b[5], b[12]}]*
     structureF[{a[4], b[16], b[14]}]*structureF[{b[7], b[13], b[17]}]*
     structureF[{b[9], b[6], b[5]}]*structureF[{b[10], b[9], b[11]}]*
     structureF[{b[11], b[8], b[16]}]*structureF[{b[13], b[14], b[15]}]*
     structureF[{b[15], b[8], b[12]}]
 
colorFactor[graph[36]] = structureF[{a[1], b[7], b[9]}]*
     structureF[{a[2], b[6], b[17]}]*structureF[{a[3], b[5], b[13]}]*
     structureF[{a[4], b[15], b[8]}]*structureF[{b[6], b[10], b[5]}]*
     structureF[{b[7], b[17], b[11]}]*structureF[{b[9], b[12], b[10]}]*
     structureF[{b[11], b[16], b[14]}]*structureF[{b[12], b[14], b[15]}]*
     structureF[{b[16], b[13], b[8]}]
 
colorFactor[graph[37]] = structureF[{a[1], b[10], b[5]}]*
     structureF[{a[2], b[7], b[12]}]*structureF[{a[3], b[13], b[6]}]*
     structureF[{a[4], b[16], b[14]}]*structureF[{b[5], b[11], b[13]}]*
     structureF[{b[7], b[6], b[9]}]*structureF[{b[9], b[15], b[8]}]*
     structureF[{b[10], b[12], b[17]}]*structureF[{b[14], b[15], b[11]}]*
     structureF[{b[17], b[8], b[16]}]
 
colorFactor[graph[38]] = structureF[{a[1], b[6], b[12]}]*
     structureF[{a[2], b[13], b[11]}]*structureF[{a[3], b[14], b[17]}]*
     structureF[{a[4], b[7], b[15]}]*structureF[{b[5], b[17], b[7]}]*
     structureF[{b[6], b[11], b[5]}]*structureF[{b[9], b[15], b[10]}]*
     structureF[{b[12], b[9], b[8]}]*structureF[{b[13], b[8], b[16]}]*
     structureF[{b[16], b[10], b[14]}]
 
colorFactor[graph[39]] = structureF[{a[1], b[17], b[9]}]*
     structureF[{a[2], b[13], b[7]}]*structureF[{a[3], b[14], b[8]}]*
     structureF[{a[4], b[12], b[10]}]*structureF[{b[5], b[11], b[12]}]*
     structureF[{b[6], b[10], b[8]}]*structureF[{b[9], b[7], b[5]}]*
     structureF[{b[13], b[15], b[16]}]*structureF[{b[16], b[14], b[11]}]*
     structureF[{b[17], b[6], b[15]}]
 
colorFactor[graph[40]] = structureF[{a[1], b[9], b[5]}]*
     structureF[{a[2], b[5], b[11]}]*structureF[{a[3], b[6], b[15]}]*
     structureF[{a[4], b[16], b[6]}]*structureF[{b[7], b[17], b[16]}]*
     structureF[{b[8], b[13], b[15]}]*structureF[{b[9], b[14], b[17]}]*
     structureF[{b[10], b[7], b[12]}]*structureF[{b[10], b[14], b[8]}]*
     structureF[{b[11], b[12], b[13]}]
 
colorFactor[graph[41]] = structureF[{a[1], b[5], b[11]}]*
     structureF[{a[2], b[15], b[5]}]*structureF[{a[3], b[10], b[7]}]*
     structureF[{a[4], b[16], b[6]}]*structureF[{b[8], b[13], b[14]}]*
     structureF[{b[9], b[14], b[17]}]*structureF[{b[10], b[8], b[12]}]*
     structureF[{b[11], b[6], b[13]}]*structureF[{b[12], b[16], b[17]}]*
     structureF[{b[15], b[7], b[9]}]
 
colorFactor[graph[42]] = structureF[{a[1], b[11], b[5]}]*
     structureF[{a[2], b[5], b[12]}]*structureF[{a[3], b[9], b[6]}]*
     structureF[{a[4], b[16], b[7]}]*structureF[{b[6], b[7], b[13]}]*
     structureF[{b[9], b[12], b[10]}]*structureF[{b[10], b[15], b[17]}]*
     structureF[{b[11], b[8], b[14]}]*structureF[{b[13], b[15], b[8]}]*
     structureF[{b[14], b[16], b[17]}]
 
colorFactor[graph[43]] = structureF[{a[1], b[13], b[5]}]*
     structureF[{a[2], b[5], b[11]}]*structureF[{a[3], b[15], b[9]}]*
     structureF[{a[4], b[16], b[10]}]*structureF[{b[6], b[10], b[8]}]*
     structureF[{b[7], b[14], b[15]}]*structureF[{b[8], b[12], b[7]}]*
     structureF[{b[11], b[12], b[17]}]*structureF[{b[13], b[6], b[9]}]*
     structureF[{b[14], b[16], b[17]}]
 
colorFactor[graph[44]] = structureF[{a[1], b[11], b[5]}]*
     structureF[{a[2], b[5], b[10]}]*structureF[{a[3], b[13], b[7]}]*
     structureF[{a[4], b[15], b[12]}]*structureF[{b[6], b[12], b[7]}]*
     structureF[{b[9], b[17], b[8]}]*structureF[{b[10], b[16], b[14]}]*
     structureF[{b[11], b[6], b[9]}]*structureF[{b[15], b[14], b[8]}]*
     structureF[{b[16], b[13], b[17]}]
 
colorFactor[graph[45]] = structureF[{a[1], b[5], b[14]}]*
     structureF[{a[2], b[13], b[5]}]*structureF[{a[3], b[9], b[7]}]*
     structureF[{a[4], b[16], b[6]}]*structureF[{b[8], b[11], b[7]}]*
     structureF[{b[8], b[14], b[10]}]*structureF[{b[10], b[12], b[16]}]*
     structureF[{b[11], b[6], b[15]}]*structureF[{b[12], b[9], b[17]}]*
     structureF[{b[15], b[13], b[17]}]
 
colorFactor[graph[46]] = structureF[{a[1], b[6], b[11]}]*
     structureF[{a[2], b[15], b[12]}]*structureF[{a[3], b[9], b[5]}]*
     structureF[{a[4], b[10], b[13]}]*structureF[{b[6], b[5], b[12]}]*
     structureF[{b[7], b[15], b[17]}]*structureF[{b[8], b[16], b[17]}]*
     structureF[{b[9], b[13], b[8]}]*structureF[{b[10], b[14], b[7]}]*
     structureF[{b[11], b[16], b[14]}]
 
colorFactor[graph[47]] = structureF[{a[1], b[11], b[6]}]*
     structureF[{a[2], b[14], b[9]}]*structureF[{a[3], b[12], b[13]}]*
     structureF[{a[4], b[7], b[10]}]*structureF[{b[5], b[13], b[7]}]*
     structureF[{b[6], b[9], b[5]}]*structureF[{b[8], b[10], b[16]}]*
     structureF[{b[11], b[8], b[15]}]*structureF[{b[15], b[12], b[17]}]*
     structureF[{b[16], b[14], b[17]}]
 
colorFactor[graph[48]] = structureF[{a[1], b[9], b[7]}]*
     structureF[{a[2], b[13], b[5]}]*structureF[{a[3], b[6], b[14]}]*
     structureF[{a[4], b[10], b[8]}]*structureF[{b[7], b[15], b[5]}]*
     structureF[{b[9], b[11], b[16]}]*structureF[{b[13], b[14], b[17]}]*
     structureF[{b[15], b[12], b[10]}]*structureF[{b[16], b[6], b[8]}]*
     structureF[{b[17], b[12], b[11]}]
 
colorFactor[graph[49]] = structureF[{a[1], b[7], b[11]}]*
     structureF[{a[2], b[10], b[5]}]*structureF[{a[3], b[8], b[17]}]*
     structureF[{a[4], b[6], b[9]}]*structureF[{b[7], b[5], b[16]}]*
     structureF[{b[10], b[17], b[12]}]*structureF[{b[11], b[13], b[15]}]*
     structureF[{b[12], b[13], b[6]}]*structureF[{b[14], b[8], b[15]}]*
     structureF[{b[16], b[9], b[14]}]
 
colorFactor[graph[50]] = structureF[{a[1], b[12], b[5]}]*
     structureF[{a[2], b[9], b[6]}]*structureF[{a[3], b[7], b[10]}]*
     structureF[{a[4], b[8], b[11]}]*structureF[{b[5], b[13], b[6]}]*
     structureF[{b[9], b[10], b[14]}]*structureF[{b[12], b[15], b[11]}]*
     structureF[{b[13], b[16], b[17]}]*structureF[{b[14], b[16], b[15]}]*
     structureF[{b[17], b[8], b[7]}]
 
colorFactor[graph[51]] = structureF[{a[1], b[17], b[5]}]*
     structureF[{a[2], b[16], b[17]}]*structureF[{a[3], b[9], b[16]}]*
     structureF[{b[5], b[14], b[6]}]*structureF[{b[7], b[8], b[12]}]*
     structureF[{b[8], a[4], b[10]}]*structureF[{b[9], b[7], b[13]}]*
     structureF[{b[12], b[15], b[11]}]*structureF[{b[13], b[11], b[14]}]*
     structureF[{b[15], b[10], b[6]}]
 
colorFactor[graph[52]] = structureF[{a[1], b[17], b[5]}]*
     structureF[{a[2], b[16], b[17]}]*structureF[{a[3], b[9], b[16]}]*
     structureF[{b[5], b[14], b[6]}]*structureF[{b[7], b[8], b[12]}]*
     structureF[{b[8], b[6], b[10]}]*structureF[{b[9], b[7], b[13]}]*
     structureF[{b[12], b[15], b[11]}]*structureF[{b[13], b[11], b[14]}]*
     structureF[{b[15], b[10], a[4]}]
 
colorFactor[graph[53]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[5], b[10]}]*structureF[{a[4], b[16], b[5]}]*
     structureF[{b[6], b[14], b[7]}]*structureF[{b[8], b[10], b[12]}]*
     structureF[{b[9], b[8], b[13]}]*structureF[{b[12], b[15], b[11]}]*
     structureF[{b[13], b[11], b[14]}]*structureF[{b[15], b[16], b[7]}]*
     structureF[{b[17], b[9], b[6]}]
 
colorFactor[graph[54]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[5], b[10]}]*structureF[{a[4], b[16], b[5]}]*
     structureF[{b[8], b[10], b[12]}]*structureF[{b[9], b[6], b[8]}]*
     structureF[{b[11], b[12], b[15]}]*structureF[{b[13], b[11], b[14]}]*
     structureF[{b[14], b[7], b[6]}]*structureF[{b[15], b[16], b[7]}]*
     structureF[{b[17], b[13], b[9]}]
 
colorFactor[graph[55]] = structureF[{a[1], b[5], b[17]}]*
     structureF[{a[2], a[3], b[16]}]*structureF[{b[7], b[8], b[12]}]*
     structureF[{b[8], a[4], b[10]}]*structureF[{b[9], b[7], b[13]}]*
     structureF[{b[12], b[15], b[11]}]*structureF[{b[13], b[11], b[14]}]*
     structureF[{b[15], b[10], b[6]}]*structureF[{b[16], b[9], b[5]}]*
     structureF[{b[17], b[14], b[6]}]
 
colorFactor[graph[56]] = structureF[{a[1], b[5], b[17]}]*
     structureF[{a[2], a[3], b[16]}]*structureF[{b[7], b[8], b[12]}]*
     structureF[{b[8], b[6], b[10]}]*structureF[{b[9], b[7], b[13]}]*
     structureF[{b[12], b[15], b[11]}]*structureF[{b[13], b[11], b[14]}]*
     structureF[{b[15], b[10], a[4]}]*structureF[{b[16], b[9], b[5]}]*
     structureF[{b[17], b[14], b[6]}]
 
colorFactor[graph[57]] = structureF[{a[1], b[5], b[17]}]*
     structureF[{a[2], a[3], b[16]}]*structureF[{b[7], b[8], b[12]}]*
     structureF[{b[8], b[6], b[10]}]*structureF[{b[9], b[7], b[13]}]*
     structureF[{b[12], b[15], a[4]}]*structureF[{b[13], b[11], b[14]}]*
     structureF[{b[15], b[10], b[11]}]*structureF[{b[16], b[9], b[5]}]*
     structureF[{b[17], b[14], b[6]}]
 
colorFactor[graph[58]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[5], b[9]}]*structureF[{b[5], b[8], b[12]}]*
     structureF[{b[6], b[9], b[13]}]*structureF[{b[7], b[15], b[10]}]*
     structureF[{b[8], a[4], b[10]}]*structureF[{b[12], b[15], b[11]}]*
     structureF[{b[13], b[11], b[14]}]*structureF[{b[16], b[14], b[7]}]*
     structureF[{b[17], b[6], b[16]}]
 
colorFactor[graph[59]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[5], b[9]}]*structureF[{a[4], b[12], b[15]}]*
     structureF[{b[5], b[8], b[12]}]*structureF[{b[6], b[9], b[13]}]*
     structureF[{b[7], b[10], b[8]}]*structureF[{b[13], b[11], b[14]}]*
     structureF[{b[15], b[10], b[11]}]*structureF[{b[16], b[14], b[7]}]*
     structureF[{b[17], b[6], b[16]}]
 
colorFactor[graph[60]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[5], b[9]}]*structureF[{a[4], b[15], b[10]}]*
     structureF[{b[5], b[8], b[12]}]*structureF[{b[6], b[9], b[13]}]*
     structureF[{b[7], b[10], b[8]}]*structureF[{b[12], b[15], b[11]}]*
     structureF[{b[13], b[11], b[14]}]*structureF[{b[16], b[14], b[7]}]*
     structureF[{b[17], b[6], b[16]}]
 
colorFactor[graph[61]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{b[6], b[9], b[13]}]*structureF[{b[7], b[10], b[8]}]*
     structureF[{b[8], b[12], b[5]}]*structureF[{b[9], a[3], b[5]}]*
     structureF[{b[10], a[4], b[15]}]*structureF[{b[11], b[12], b[15]}]*
     structureF[{b[14], b[13], b[11]}]*structureF[{b[16], b[7], b[6]}]*
     structureF[{b[17], b[16], b[14]}]
 
colorFactor[graph[62]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[4], b[12], b[15]}]*structureF[{b[6], b[9], b[13]}]*
     structureF[{b[7], b[10], b[8]}]*structureF[{b[8], b[12], b[5]}]*
     structureF[{b[9], a[3], b[5]}]*structureF[{b[11], b[15], b[10]}]*
     structureF[{b[14], b[13], b[11]}]*structureF[{b[16], b[7], b[6]}]*
     structureF[{b[17], b[16], b[14]}]
 
colorFactor[graph[63]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[6], b[13]}]*structureF[{a[4], b[14], b[10]}]*
     structureF[{b[5], b[15], b[7]}]*structureF[{b[7], b[16], b[8]}]*
     structureF[{b[9], b[12], b[6]}]*structureF[{b[12], b[8], b[10]}]*
     structureF[{b[13], b[11], b[15]}]*structureF[{b[14], b[16], b[11]}]*
     structureF[{b[17], b[9], b[5]}]
 
colorFactor[graph[64]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[6], b[13]}]*structureF[{a[4], b[16], b[14]}]*
     structureF[{b[5], b[15], b[7]}]*structureF[{b[7], b[16], b[8]}]*
     structureF[{b[9], b[12], b[6]}]*structureF[{b[12], b[8], b[10]}]*
     structureF[{b[13], b[11], b[15]}]*structureF[{b[14], b[11], b[10]}]*
     structureF[{b[17], b[9], b[5]}]
 
colorFactor[graph[65]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[4], b[16], b[8]}]*structureF[{b[5], b[7], b[15]}]*
     structureF[{b[7], b[8], b[14]}]*structureF[{b[9], b[6], b[12]}]*
     structureF[{b[11], b[14], b[10]}]*structureF[{b[12], b[10], b[16]}]*
     structureF[{b[13], a[3], b[6]}]*structureF[{b[15], b[11], b[13]}]*
     structureF[{b[17], b[5], b[9]}]
 
colorFactor[graph[66]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[6], b[16]}]*structureF[{a[4], b[12], b[15]}]*
     structureF[{b[5], b[16], b[12]}]*structureF[{b[7], b[13], b[8]}]*
     structureF[{b[8], b[15], b[10]}]*structureF[{b[9], b[5], b[13]}]*
     structureF[{b[11], b[10], b[6]}]*structureF[{b[14], b[11], b[9]}]*
     structureF[{b[17], b[14], b[7]}]
 
colorFactor[graph[67]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[4], b[15], b[12]}]*structureF[{b[5], b[12], b[16]}]*
     structureF[{b[6], a[3], b[16]}]*structureF[{b[7], b[8], b[13]}]*
     structureF[{b[8], b[10], b[15]}]*structureF[{b[9], b[13], b[5]}]*
     structureF[{b[11], b[6], b[10]}]*structureF[{b[14], b[11], b[7]}]*
     structureF[{b[17], b[14], b[9]}]
 
colorFactor[graph[68]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{b[5], b[14], b[6]}]*structureF[{b[6], b[12], a[4]}]*
     structureF[{b[7], a[3], b[11]}]*structureF[{b[9], b[7], b[13]}]*
     structureF[{b[11], b[8], b[16]}]*structureF[{b[13], b[16], b[10]}]*
     structureF[{b[14], b[10], b[15]}]*structureF[{b[15], b[8], b[12]}]*
     structureF[{b[17], b[9], b[5]}]
 
colorFactor[graph[69]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{b[5], b[12], b[6]}]*structureF[{b[7], a[3], b[11]}]*
     structureF[{b[9], b[7], b[13]}]*structureF[{b[11], b[8], b[16]}]*
     structureF[{b[12], a[4], b[14]}]*structureF[{b[13], b[16], b[10]}]*
     structureF[{b[14], b[10], b[15]}]*structureF[{b[15], b[8], b[6]}]*
     structureF[{b[17], b[9], b[5]}]
 
colorFactor[graph[70]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{b[5], b[14], b[6]}]*structureF[{b[7], a[3], b[11]}]*
     structureF[{b[9], b[7], b[13]}]*structureF[{b[11], b[8], b[16]}]*
     structureF[{b[12], b[8], b[6]}]*structureF[{b[13], b[16], b[10]}]*
     structureF[{b[14], b[10], b[15]}]*structureF[{b[15], a[4], b[12]}]*
     structureF[{b[17], b[9], b[5]}]
 
colorFactor[graph[71]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{b[5], b[14], b[6]}]*structureF[{b[7], b[8], b[11]}]*
     structureF[{b[9], b[7], b[13]}]*structureF[{b[12], b[8], b[6]}]*
     structureF[{b[13], b[16], b[10]}]*structureF[{b[14], b[10], b[15]}]*
     structureF[{b[15], b[12], a[4]}]*structureF[{b[16], a[3], b[11]}]*
     structureF[{b[17], b[9], b[5]}]
 
colorFactor[graph[72]] = structureF[{a[1], b[17], b[5]}]*
     structureF[{a[2], b[16], b[17]}]*structureF[{a[3], b[9], b[16]}]*
     structureF[{a[4], b[7], b[10]}]*structureF[{b[6], b[5], b[13]}]*
     structureF[{b[6], b[10], b[15]}]*structureF[{b[7], b[14], b[12]}]*
     structureF[{b[9], b[8], b[12]}]*structureF[{b[14], b[13], b[11]}]*
     structureF[{b[15], b[11], b[8]}]
 
colorFactor[graph[73]] = structureF[{a[1], b[5], b[17]}]*
     structureF[{a[2], a[3], b[16]}]*structureF[{a[4], b[7], b[10]}]*
     structureF[{b[5], b[16], b[9]}]*structureF[{b[6], b[10], b[15]}]*
     structureF[{b[6], b[17], b[13]}]*structureF[{b[7], b[14], b[12]}]*
     structureF[{b[9], b[8], b[12]}]*structureF[{b[14], b[13], b[11]}]*
     structureF[{b[15], b[11], b[8]}]
 
colorFactor[graph[74]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[10], b[5]}]*structureF[{a[4], b[5], b[16]}]*
     structureF[{b[6], b[7], b[14]}]*structureF[{b[6], b[16], b[15]}]*
     structureF[{b[7], b[17], b[9]}]*structureF[{b[8], b[13], b[9]}]*
     structureF[{b[10], b[12], b[13]}]*structureF[{b[14], b[11], b[12]}]*
     structureF[{b[15], b[11], b[8]}]
 
colorFactor[graph[75]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[4], b[15], b[16]}]*structureF[{b[5], b[16], b[8]}]*
     structureF[{b[6], a[3], b[14]}]*structureF[{b[8], b[12], b[7]}]*
     structureF[{b[9], b[6], b[10]}]*structureF[{b[11], b[10], b[12]}]*
     structureF[{b[14], b[7], b[13]}]*structureF[{b[15], b[11], b[13]}]*
     structureF[{b[17], b[9], b[5]}]
 
colorFactor[graph[76]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[4], b[10], b[16]}]*structureF[{b[5], a[3], b[15]}]*
     structureF[{b[5], b[16], b[8]}]*structureF[{b[6], b[17], b[9]}]*
     structureF[{b[7], b[13], b[9]}]*structureF[{b[8], b[11], b[7]}]*
     structureF[{b[10], b[12], b[13]}]*structureF[{b[14], b[11], b[12]}]*
     structureF[{b[15], b[6], b[14]}]
 
colorFactor[graph[77]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[9], b[6]}]*structureF[{b[5], b[13], b[7]}]*
     structureF[{b[7], b[11], b[8]}]*structureF[{b[9], b[16], b[11]}]*
     structureF[{b[10], a[4], b[8]}]*structureF[{b[14], b[6], b[15]}]*
     structureF[{b[14], b[10], b[12]}]*structureF[{b[15], b[5], b[17]}]*
     structureF[{b[16], b[12], b[13]}]
 
colorFactor[graph[78]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[6], b[14]}]*structureF[{a[4], b[15], b[16]}]*
     structureF[{b[5], b[12], b[13]}]*structureF[{b[6], b[9], b[7]}]*
     structureF[{b[8], b[7], b[12]}]*structureF[{b[11], b[9], b[10]}]*
     structureF[{b[13], b[10], b[17]}]*structureF[{b[14], b[16], b[5]}]*
     structureF[{b[15], b[8], b[11]}]
 
colorFactor[graph[79]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], b[10], b[6]}]*structureF[{a[4], b[7], b[15]}]*
     structureF[{b[8], b[15], b[9]}]*structureF[{b[10], b[12], b[13]}]*
     structureF[{b[11], b[17], b[5]}]*structureF[{b[13], b[5], b[9]}]*
     structureF[{b[14], b[7], b[12]}]*structureF[{b[16], b[6], b[8]}]*
     structureF[{b[16], b[11], b[14]}]
 
colorFactor[graph[80]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], a[4], b[16]}]*structureF[{b[5], b[14], b[6]}]*
     structureF[{b[8], b[10], b[12]}]*structureF[{b[9], b[8], b[13]}]*
     structureF[{b[10], b[16], b[7]}]*structureF[{b[12], b[15], b[11]}]*
     structureF[{b[13], b[11], b[14]}]*structureF[{b[15], b[7], b[6]}]*
     structureF[{b[17], b[9], b[5]}]
 
colorFactor[graph[81]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], a[4], b[16]}]*structureF[{b[5], b[14], b[6]}]*
     structureF[{b[8], b[12], b[15]}]*structureF[{b[9], b[8], b[13]}]*
     structureF[{b[10], b[16], b[7]}]*structureF[{b[11], b[10], b[12]}]*
     structureF[{b[13], b[11], b[14]}]*structureF[{b[15], b[7], b[6]}]*
     structureF[{b[17], b[9], b[5]}]
 
colorFactor[graph[82]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[3], a[4], b[16]}]*structureF[{b[5], b[14], b[6]}]*
     structureF[{b[8], b[10], b[13]}]*structureF[{b[9], b[8], b[12]}]*
     structureF[{b[10], b[16], b[7]}]*structureF[{b[12], b[15], b[11]}]*
     structureF[{b[13], b[11], b[14]}]*structureF[{b[15], b[7], b[6]}]*
     structureF[{b[17], b[9], b[5]}]
 
colorFactor[graph[83]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[4], b[7], b[10]}]*structureF[{b[5], b[14], b[6]}]*
     structureF[{b[8], b[10], b[12]}]*structureF[{b[9], b[8], b[13]}]*
     structureF[{b[12], b[15], b[11]}]*structureF[{b[13], b[11], b[14]}]*
     structureF[{b[15], b[7], b[6]}]*structureF[{b[16], b[9], b[5]}]*
     structureF[{b[17], a[3], b[16]}]
 
colorFactor[graph[84]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[4], b[7], b[10]}]*structureF[{b[5], b[14], b[6]}]*
     structureF[{b[8], b[12], b[15]}]*structureF[{b[9], b[8], b[13]}]*
     structureF[{b[11], b[10], b[12]}]*structureF[{b[13], b[11], b[14]}]*
     structureF[{b[15], b[7], b[6]}]*structureF[{b[16], b[9], b[5]}]*
     structureF[{b[17], a[3], b[16]}]
 
colorFactor[graph[85]] = structureF[{a[1], a[2], b[17]}]*
     structureF[{a[4], b[7], b[10]}]*structureF[{b[5], b[14], b[6]}]*
     structureF[{b[8], b[10], b[13]}]*structureF[{b[9], b[8], b[12]}]*
     structureF[{b[12], b[15], b[11]}]*structureF[{b[13], b[11], b[14]}]*
     structureF[{b[15], b[7], b[6]}]*structureF[{b[16], b[9], b[5]}]*
     structureF[{b[17], a[3], b[16]}]


(* ::Subsubsection:: *)
(*colorTraceForm -- color factors of graphs in color-trace form*)


colorTraceForm[graph[1]] = 6*Nc*(4 + 5*Nc^2)*ctr[{a[1], a[2]}]*
      ctr[{a[3], a[4]}] + (8 + 2*Nc^2 + Nc^4)*ctr[{a[1], a[2], a[3], a[4]}] + 
     2*(-8*ctr[{a[1], a[3], a[2], a[4]}] + (4 + Nc^2)*
        ctr[{a[2], a[1], a[3], a[4]}] - 8*ctr[{a[2], a[3], a[1], a[4]}] + 
       (4 + Nc^2)*ctr[{a[3], a[1], a[2], a[4]}]) + 
     (8 + 2*Nc^2 + Nc^4)*ctr[{a[3], a[2], a[1], a[4]}]
 
colorTraceForm[graph[2]] = 
    8*(-(Nc*(ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + ctr[{a[1], a[3]}]*
          ctr[{a[2], a[4]}])) + 2*(Nc + Nc^3)*ctr[{a[1], a[2]}]*
       ctr[{a[3], a[4]}] + ctr[{a[1], a[2], a[3], a[4]}] - 
      2*ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] - 
      2*ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[3]] = 
    4*(Nc*(-4*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 4*ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
         ctr[{a[3], a[4]}] - Nc*(ctr[{a[1], a[3], a[2], a[4]}] + 
          ctr[{a[2], a[3], a[1], a[4]}])) + 
      2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[4]] = 
    8*(-(Nc*(ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + ctr[{a[1], a[3]}]*
          ctr[{a[2], a[4]}])) + 2*(Nc + Nc^3)*ctr[{a[1], a[2]}]*
       ctr[{a[3], a[4]}] + ctr[{a[1], a[2], a[3], a[4]}] - 
      2*ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] - 
      2*ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[5]] = 
    4*(Nc*(-4*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 4*ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
         ctr[{a[3], a[4]}] - Nc*(ctr[{a[1], a[3], a[2], a[4]}] + 
          ctr[{a[2], a[3], a[1], a[4]}])) + 
      2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[6]] = -4*(ctr[{a[1], a[2], a[3], a[4]}] - 
       2*ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] - 
       2*ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] + 
       ctr[{a[3], a[2], a[1], a[4]}]) + 
     Nc*(12*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 12*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] + Nc*(6*Nc*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}] + 
         (8 + Nc^2)*ctr[{a[1], a[2], a[3], a[4]}] - 
         4*(ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}]) + 
         (8 + Nc^2)*ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[7]] = 
    2*(-2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*(6*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 6*ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + Nc*(3*ctr[{a[1], a[2], a[3], a[4]}] + 
          2*ctr[{a[1], a[3], a[2], a[4]}] - 3*ctr[{a[2], a[1], a[3], a[4]}] + 
          2*ctr[{a[2], a[3], a[1], a[4]}] - 3*ctr[{a[3], a[1], a[2], a[4]}] + 
          3*ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[8]] = -4*(ctr[{a[1], a[2], a[3], a[4]}] - 
       2*ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] - 
       2*ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] + 
       ctr[{a[3], a[2], a[1], a[4]}]) + 
     2*Nc*(2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 2*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] - 4*(1 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + 3*Nc*(ctr[{a[1], a[2], a[3], a[4]}] - 
         ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
         ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[9]] = 
    2*(Nc*(8*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 8*ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
         ctr[{a[3], a[4]}] + 3*Nc*(ctr[{a[1], a[3], a[2], a[4]}] + 
          ctr[{a[2], a[3], a[1], a[4]}])) - 
      2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[10]] = 
    2*(-2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*((8 + Nc^2)*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
        (8 + Nc^2)*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 
        2*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}] - 
        Nc*(ctr[{a[1], a[2], a[3], a[4]}] - 5*ctr[{a[1], a[3], a[2], a[4]}] + 
          ctr[{a[2], a[1], a[3], a[4]}] - 5*ctr[{a[2], a[3], a[1], a[4]}] + 
          ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[11]] = 2*Nc*(4*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
       4*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] - 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*(ctr[{a[1], a[3], a[2], a[4]}] + 
         ctr[{a[2], a[3], a[1], a[4]}])) - 
     4*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
       ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
       ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[12]] = -4*(ctr[{a[1], a[2], a[3], a[4]}] - 
       2*ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] - 
       2*ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] + 
       ctr[{a[3], a[2], a[1], a[4]}]) + 
     Nc*(12*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 12*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] + Nc*(6*Nc*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}] + 
         (8 + Nc^2)*ctr[{a[1], a[2], a[3], a[4]}] - 
         4*(ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}]) + 
         (8 + Nc^2)*ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[13]] = 2*Nc*(-2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 
       2*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 4*(1 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + 3*Nc*(-ctr[{a[1], a[2], a[3], a[4]}] + 
         ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
         ctr[{a[3], a[2], a[1], a[4]}])) + 
     4*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
       ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
       ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[14]] = 8*(ctr[{a[1], a[2], a[3], a[4]}] - 
       2*ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] - 
       2*ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] + 
       ctr[{a[3], a[2], a[1], a[4]}]) + 
     Nc*(-4*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 4*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] + 2*(10 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*((16 + Nc^2)*ctr[{a[1], a[2], a[3], a[4]}] - 
         14*(ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[3], a[1], a[4]}]) + 
         (16 + Nc^2)*ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[15]] = 
    -2*(4*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*(2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 2*ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + 2*(7 + Nc^2)*ctr[{a[1], a[2]}]*
         ctr[{a[3], a[4]}] + Nc*(ctr[{a[1], a[2], a[3], a[4]}] - 
          3*ctr[{a[1], a[3], a[2], a[4]}] + 5*ctr[{a[2], a[1], a[3], a[4]}] - 
          3*ctr[{a[2], a[3], a[1], a[4]}] + 5*ctr[{a[3], a[1], a[2], a[4]}] + 
          ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[16]] = -4*(6*Nc*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}] + 
      2*(1 + Nc^2)*ctr[{a[1], a[2], a[3], a[4]}] - 
      (2 + Nc^2)*(2*ctr[{a[1], a[3], a[2], a[4]}] - 
        ctr[{a[2], a[1], a[3], a[4]}] + 2*ctr[{a[2], a[3], a[1], a[4]}] - 
        ctr[{a[3], a[1], a[2], a[4]}]) + 2*(1 + Nc^2)*
       ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[17]] = 
    2*(Nc*((2 + Nc^2)*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
        (2 + Nc^2)*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] - 
        10*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}] + 
        Nc*(-8*ctr[{a[1], a[2], a[3], a[4]}] + 
          7*(ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[3], a[1], a[4]}]) - 
          8*ctr[{a[3], a[2], a[1], a[4]}])) - 
      4*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[18]] = -4*(ctr[{a[1], a[2], a[3], a[4]}] - 
       2*ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] - 
       2*ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] + 
       ctr[{a[3], a[2], a[1], a[4]}]) + 
     Nc*(8*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 8*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] + 2*(-2 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*((10 + Nc^2)*ctr[{a[1], a[2], a[3], a[4]}] - 
         2*(ctr[{a[1], a[3], a[2], a[4]}] + 3*ctr[{a[2], a[1], a[3], a[4]}] + 
           ctr[{a[2], a[3], a[1], a[4]}] + 3*ctr[{a[3], a[1], a[2], a[4]}]) + 
         (10 + Nc^2)*ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[19]] = 
    -2*(-2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*(6*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 6*ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + Nc*(ctr[{a[1], a[2], a[3], a[4]}] + 
          2*ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] + 
          2*ctr[{a[2], a[3], a[1], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
          ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[20]] = -4*(ctr[{a[1], a[2], a[3], a[4]}] - 
       2*ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] - 
       2*ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] + 
       ctr[{a[3], a[2], a[1], a[4]}]) + 
     2*Nc*(4*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 4*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] - 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*(4*ctr[{a[1], a[2], a[3], a[4]}] + 
         ctr[{a[1], a[3], a[2], a[4]}] - 4*ctr[{a[2], a[1], a[3], a[4]}] + 
         ctr[{a[2], a[3], a[1], a[4]}] - 4*ctr[{a[3], a[1], a[2], a[4]}] + 
         4*ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[21]] = 
    -2*(6*Nc*(ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + 2*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}]) + 
      2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        5*ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        5*ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[22]] = 
    -2*(2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*((8 + Nc^2)*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
        (8 + Nc^2)*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 
        14*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}] + 
        Nc*(3*ctr[{a[1], a[2], a[3], a[4]}] + ctr[{a[1], a[3], a[2], a[4]}] + 
          ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[2], a[3], a[1], a[4]}] + 
          ctr[{a[3], a[1], a[2], a[4]}] + 3*ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[23]] = 
    -2*(2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*(8*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 8*ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + 2*(7 + Nc^2)*ctr[{a[1], a[2]}]*
         ctr[{a[3], a[4]}] + Nc*(4*ctr[{a[1], a[2], a[3], a[4]}] - 
          ctr[{a[1], a[3], a[2], a[4]}] + 2*ctr[{a[2], a[1], a[3], a[4]}] - 
          ctr[{a[2], a[3], a[1], a[4]}] + 2*ctr[{a[3], a[1], a[2], a[4]}] + 
          4*ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[24]] = 4*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[25]] = -2*Nc*(2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
      2*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
       ctr[{a[3], a[4]}] + Nc*(ctr[{a[1], a[2], a[3], a[4]}] + 
        ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] + 
        ctr[{a[2], a[3], a[1], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
        ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[26]] = 2*Nc*(2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
      2*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
       ctr[{a[3], a[4]}] + Nc*(-ctr[{a[1], a[2], a[3], a[4]}] + 
        ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] + 
        ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
        ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[27]] = 4*(ctr[{a[1], a[2], a[3], a[4]}] - 
       2*ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] - 
       2*ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] + 
       ctr[{a[3], a[2], a[1], a[4]}]) + 
     2*Nc*(-4*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 4*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] + 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] - Nc*(2*ctr[{a[1], a[2], a[3], a[4]}] + 
         ctr[{a[1], a[3], a[2], a[4]}] - 2*ctr[{a[2], a[1], a[3], a[4]}] + 
         ctr[{a[2], a[3], a[1], a[4]}] - 2*ctr[{a[3], a[1], a[2], a[4]}] + 
         2*ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[28]] = 4*(-2*ctr[{a[1], a[2], a[3], a[4]}] + 
       ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] + 
       ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
       2*ctr[{a[3], a[2], a[1], a[4]}]) + 
     Nc*(-6*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 6*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] - 6*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}] + 
       Nc*((9 + Nc^2)*ctr[{a[1], a[2], a[3], a[4]}] - 
         5*(ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] + 
           ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}]) + 
         (9 + Nc^2)*ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[29]] = 4*(-2*ctr[{a[1], a[2], a[3], a[4]}] + 
       ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] + 
       ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
       2*ctr[{a[3], a[2], a[1], a[4]}]) + 
     Nc*(-2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 10*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] - 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*(ctr[{a[1], a[2], a[3], a[4]}] + 
         ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] + 
         ctr[{a[2], a[3], a[1], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
         ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[30]] = 8*ctr[{a[1], a[2], a[3], a[4]}] - 
     Nc*(2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 2*(7 + Nc^2)*
        ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 2*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*(-7*ctr[{a[1], a[2], a[3], a[4]}] + 
         5*(ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] + 
           ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}]) - 
         7*ctr[{a[3], a[2], a[1], a[4]}])) - 
     4*(ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] + 
       ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
       2*ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[31]] = Nc*(2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
       14*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 2*(1 + Nc^2)*
        ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}] + 
       Nc*(-5*ctr[{a[1], a[2], a[3], a[4]}] + 
         3*ctr[{a[1], a[3], a[2], a[4]}] + 5*ctr[{a[2], a[1], a[3], a[4]}] + 
         3*ctr[{a[2], a[3], a[1], a[4]}] + 5*ctr[{a[3], a[1], a[2], a[4]}] - 
         5*ctr[{a[3], a[2], a[1], a[4]}])) + 
     4*(-2*ctr[{a[1], a[2], a[3], a[4]}] + ctr[{a[1], a[3], a[2], a[4]}] + 
       ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[2], a[3], a[1], a[4]}] + 
       ctr[{a[3], a[1], a[2], a[4]}] - 2*ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[32]] = -2*(6*Nc*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 
      Nc*((6 + Nc^2)*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 
        Nc*(-(Nc*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}]) - 
          4*ctr[{a[1], a[2], a[3], a[4]}] + ctr[{a[1], a[3], a[2], a[4]}] + 
          3*ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[2], a[3], a[1], a[4]}] + 
          3*ctr[{a[3], a[1], a[2], a[4]}] - 
          4*ctr[{a[3], a[2], a[1], a[4]}])) + 
      6*(ctr[{a[1], a[2], a[3], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] - 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[33]] = -4*(ctr[{a[1], a[2], a[3], a[4]}] + 
       ctr[{a[1], a[3], a[2], a[4]}] - 2*ctr[{a[2], a[1], a[3], a[4]}] + 
       ctr[{a[2], a[3], a[1], a[4]}] - 2*ctr[{a[3], a[1], a[2], a[4]}] + 
       ctr[{a[3], a[2], a[1], a[4]}]) - 
     Nc*(14*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 2*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] + 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*(ctr[{a[1], a[2], a[3], a[4]}] + 
         3*ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] + 
         3*ctr[{a[2], a[3], a[1], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
         ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[34]] = -6*(2*Nc*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 
      2*Nc*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 
      (2 + Nc^2)*(ctr[{a[1], a[2], a[3], a[4]}] - 
        ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
        ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[35]] = -4*(ctr[{a[1], a[2], a[3], a[4]}] + 
       ctr[{a[1], a[3], a[2], a[4]}] - 2*ctr[{a[2], a[1], a[3], a[4]}] + 
       ctr[{a[2], a[3], a[1], a[4]}] - 2*ctr[{a[3], a[1], a[2], a[4]}] + 
       ctr[{a[3], a[2], a[1], a[4]}]) - 
     Nc*(2*(7 + Nc^2)*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
       2*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 2*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*(ctr[{a[1], a[2], a[3], a[4]}] + 
         5*ctr[{a[1], a[3], a[2], a[4]}] - 3*ctr[{a[2], a[1], a[3], a[4]}] + 
         5*ctr[{a[2], a[3], a[1], a[4]}] - 3*ctr[{a[3], a[1], a[2], a[4]}] + 
         ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[36]] = 4*(ctr[{a[1], a[2], a[3], a[4]}] + 
       ctr[{a[1], a[3], a[2], a[4]}] - 2*ctr[{a[2], a[1], a[3], a[4]}] + 
       ctr[{a[2], a[3], a[1], a[4]}] - 2*ctr[{a[3], a[1], a[2], a[4]}] + 
       ctr[{a[3], a[2], a[1], a[4]}]) + 
     Nc*(10*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 2*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] - 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*(7*ctr[{a[1], a[2], a[3], a[4]}] + 
         ctr[{a[1], a[3], a[2], a[4]}] - 7*ctr[{a[2], a[1], a[3], a[4]}] + 
         ctr[{a[2], a[3], a[1], a[4]}] - 7*ctr[{a[3], a[1], a[2], a[4]}] + 
         7*ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[37]] = 
    -(Nc*(2*(7 + Nc^2)*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
       14*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 14*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*(3*ctr[{a[1], a[2], a[3], a[4]}] + 
         3*ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] + 
         3*ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] + 
         3*ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[38]] = 
    2*(6*(ctr[{a[1], a[2], a[3], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] - 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*((8 + Nc^2)*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 
        4*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + (2 + Nc^2)*ctr[{a[1], a[2]}]*
         ctr[{a[3], a[4]}] + Nc*(2*ctr[{a[1], a[2], a[3], a[4]}] + 
          2*ctr[{a[1], a[3], a[2], a[4]}] - 3*ctr[{a[2], a[1], a[3], a[4]}] + 
          2*ctr[{a[2], a[3], a[1], a[4]}] - 3*ctr[{a[3], a[1], a[2], a[4]}] + 
          2*ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[39]] = 8*ctr[{a[1], a[2], a[3], a[4]}] - 
     4*(ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] + 
       ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
       2*ctr[{a[3], a[2], a[1], a[4]}]) + 
     Nc*(2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 10*ctr[{a[1], a[3]}]*
        ctr[{a[2], a[4]}] + 2*(1 + Nc^2)*ctr[{a[1], a[2]}]*
        ctr[{a[3], a[4]}] + Nc*(3*ctr[{a[1], a[2], a[3], a[4]}] - 
         ctr[{a[1], a[3], a[2], a[4]}] - 3*ctr[{a[2], a[1], a[3], a[4]}] - 
         ctr[{a[2], a[3], a[1], a[4]}] - 3*ctr[{a[3], a[1], a[2], a[4]}] + 
         3*ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[40]] = 
    -2*(-2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*(6*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 6*ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + Nc*(3*ctr[{a[1], a[2], a[3], a[4]}] + 
          2*ctr[{a[1], a[3], a[2], a[4]}] - 3*ctr[{a[2], a[1], a[3], a[4]}] + 
          2*ctr[{a[2], a[3], a[1], a[4]}] - 3*ctr[{a[3], a[1], a[2], a[4]}] + 
          3*ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[41]] = 4*(6*Nc*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}] + 
      2*(1 + Nc^2)*ctr[{a[1], a[2], a[3], a[4]}] - 
      (2 + Nc^2)*(2*ctr[{a[1], a[3], a[2], a[4]}] - 
        ctr[{a[2], a[1], a[3], a[4]}] + 2*ctr[{a[2], a[3], a[1], a[4]}] - 
        ctr[{a[3], a[1], a[2], a[4]}]) + 2*(1 + Nc^2)*
       ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[42]] = 
    2*(-2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*(6*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 6*ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + Nc*(ctr[{a[1], a[2], a[3], a[4]}] + 
          2*ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] + 
          2*ctr[{a[2], a[3], a[1], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
          ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[43]] = 
    2*(6*Nc*(ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + 2*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}]) + 
      2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        5*ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        5*ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[44]] = 4*Nc^2*(-ctr[{a[1], a[2], a[3], a[4]}] + 
      ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[45]] = 
    2*(6*Nc*(ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + 2*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}]) + 
      2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc^2*(3*ctr[{a[1], a[2], a[3], a[4]}] - 
        2*ctr[{a[1], a[3], a[2], a[4]}] + 3*ctr[{a[2], a[1], a[3], a[4]}] - 
        2*ctr[{a[2], a[3], a[1], a[4]}] + 3*(ctr[{a[3], a[1], a[2], a[4]}] + 
          ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[46]] = -6*(2*Nc*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 
      2*Nc*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 
      (2 + Nc^2)*(ctr[{a[1], a[2], a[3], a[4]}] - 
        ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
        ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[47]] = 2*(6*Nc*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] - 
      6*Nc*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 
      (6 + 5*Nc^2)*(ctr[{a[1], a[2], a[3], a[4]}] - 
        ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
        ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[48]] = 
    2*(-2*(ctr[{a[1], a[2], a[3], a[4]}] - 2*ctr[{a[1], a[3], a[2], a[4]}] + 
        ctr[{a[2], a[1], a[3], a[4]}] - 2*ctr[{a[2], a[3], a[1], a[4]}] + 
        ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*(6*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 6*ctr[{a[1], a[3]}]*
         ctr[{a[2], a[4]}] + Nc*(ctr[{a[1], a[2], a[3], a[4]}] + 
          2*ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] + 
          2*ctr[{a[2], a[3], a[1], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
          ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[49]] = 2*(4*ctr[{a[1], a[2], a[3], a[4]}] - 
      2*(ctr[{a[1], a[3], a[2], a[4]}] + ctr[{a[2], a[1], a[3], a[4]}] + 
        ctr[{a[2], a[3], a[1], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
        2*ctr[{a[3], a[2], a[1], a[4]}]) + 
      Nc*(6*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 6*ctr[{a[1], a[2]}]*
         ctr[{a[3], a[4]}] + Nc*(4*ctr[{a[1], a[2], a[3], a[4]}] - 
          ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] - 
          ctr[{a[2], a[3], a[1], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
          4*ctr[{a[3], a[2], a[1], a[4]}])))
 
colorTraceForm[graph[50]] = 0
 
colorTraceForm[graph[51]] = Nc*(12 + Nc^2)*
     (2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 2*ctr[{a[1], a[3]}]*
       ctr[{a[2], a[4]}] + 2*ctr[{a[1], a[2]}]*ctr[{a[3], a[4]}] + 
      Nc*(ctr[{a[1], a[2], a[3], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[52]] = 12*Nc*(2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
      2*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 2*ctr[{a[1], a[2]}]*
       ctr[{a[3], a[4]}] + Nc*(ctr[{a[1], a[2], a[3], a[4]}] + 
        ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[53]] = Nc^2*(12 + Nc^2)*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[54]] = 12*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[55]] = Nc^2*(12 + Nc^2)*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[3], a[1], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[56]] = 12*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[3], a[1], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[57]] = 12*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[3], a[1], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[58]] = Nc^2*(16 + Nc^2)*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[59]] = 16*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[60]] = 4*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[61]] = 8*Nc^2*(-ctr[{a[1], a[2], a[3], a[4]}] + 
      ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[62]] = 4*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[63]] = 4*Nc^2*(-ctr[{a[1], a[2], a[3], a[4]}] + 
      ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[64]] = 8*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[65]] = 4*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[66]] = 8*Nc^2*(-ctr[{a[1], a[2], a[3], a[4]}] + 
      ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[67]] = 4*Nc^2*(-ctr[{a[1], a[2], a[3], a[4]}] + 
      ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[68]] = Nc^2*(16 + Nc^2)*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[69]] = 16*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[70]] = 4*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[71]] = 8*Nc^2*(-ctr[{a[1], a[2], a[3], a[4]}] + 
      ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[72]] = 12*Nc*(2*ctr[{a[1], a[4]}]*ctr[{a[2], a[3]}] + 
      2*ctr[{a[1], a[3]}]*ctr[{a[2], a[4]}] + 2*ctr[{a[1], a[2]}]*
       ctr[{a[3], a[4]}] + Nc*(ctr[{a[1], a[2], a[3], a[4]}] + 
        ctr[{a[3], a[2], a[1], a[4]}]))
 
colorTraceForm[graph[73]] = 12*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[1], a[3], a[2], a[4]}] - ctr[{a[2], a[3], a[1], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[74]] = -12*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[75]] = 4*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[76]] = 4*Nc^2*(-ctr[{a[1], a[2], a[3], a[4]}] + 
      ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[77]] = 8*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[78]] = 8*Nc^2*(-ctr[{a[1], a[2], a[3], a[4]}] + 
      ctr[{a[2], a[1], a[3], a[4]}] + ctr[{a[3], a[1], a[2], a[4]}] - 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[79]] = 0
 
colorTraceForm[graph[80]] = 2*Nc^2*(12 + Nc^2)*
     (ctr[{a[1], a[2], a[3], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] - 
      ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[81]] = 24*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[82]] = 24*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[83]] = 2*Nc^2*(12 + Nc^2)*
     (ctr[{a[1], a[2], a[3], a[4]}] - ctr[{a[2], a[1], a[3], a[4]}] - 
      ctr[{a[3], a[1], a[2], a[4]}] + ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[84]] = 24*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])
 
colorTraceForm[graph[85]] = 24*Nc^2*(ctr[{a[1], a[2], a[3], a[4]}] - 
      ctr[{a[2], a[1], a[3], a[4]}] - ctr[{a[3], a[1], a[2], a[4]}] + 
      ctr[{a[3], a[2], a[1], a[4]}])


(* ::Subsubsection:: *)
(*symmFactor -- symmetry factors of graphs (number of automorphisms of graphs).  *)


symmFactor[graph[1]] = 4
 
symmFactor[graph[2]] = 4
 
symmFactor[graph[3]] = 16
 
symmFactor[graph[4]] = 4
 
symmFactor[graph[5]] = 8
 
symmFactor[graph[6]] = 2
 
symmFactor[graph[7]] = 2
 
symmFactor[graph[8]] = 1
 
symmFactor[graph[9]] = 4
 
symmFactor[graph[10]] = 4
 
symmFactor[graph[11]] = 2
 
symmFactor[graph[12]] = 4
 
symmFactor[graph[13]] = 2
 
symmFactor[graph[14]] = 2
 
symmFactor[graph[15]] = 4
 
symmFactor[graph[16]] = 1
 
symmFactor[graph[17]] = 2
 
symmFactor[graph[18]] = 1
 
symmFactor[graph[19]] = 1
 
symmFactor[graph[20]] = 1
 
symmFactor[graph[21]] = 1
 
symmFactor[graph[22]] = 1
 
symmFactor[graph[23]] = 1
 
symmFactor[graph[24]] = 2
 
symmFactor[graph[25]] = 1
 
symmFactor[graph[26]] = 1
 
symmFactor[graph[27]] = 2
 
symmFactor[graph[28]] = 4
 
symmFactor[graph[29]] = 1
 
symmFactor[graph[30]] = 2
 
symmFactor[graph[31]] = 2
 
symmFactor[graph[32]] = 1
 
symmFactor[graph[33]] = 1
 
symmFactor[graph[34]] = 2
 
symmFactor[graph[35]] = 1
 
symmFactor[graph[36]] = 1
 
symmFactor[graph[37]] = 2
 
symmFactor[graph[38]] = 4
 
symmFactor[graph[39]] = 2
 
symmFactor[graph[40]] = 4
 
symmFactor[graph[41]] = 2
 
symmFactor[graph[42]] = 1
 
symmFactor[graph[43]] = 1
 
symmFactor[graph[44]] = 2
 
symmFactor[graph[45]] = 4
 
symmFactor[graph[46]] = 2
 
symmFactor[graph[47]] = 8
 
symmFactor[graph[48]] = 2
 
symmFactor[graph[49]] = 2
 
symmFactor[graph[50]] = 8
 
symmFactor[graph[51]] = 2
 
symmFactor[graph[52]] = 1
 
symmFactor[graph[53]] = 4
 
symmFactor[graph[54]] = 2
 
symmFactor[graph[55]] = 2
 
symmFactor[graph[56]] = 2
 
symmFactor[graph[57]] = 2
 
symmFactor[graph[58]] = 2
 
symmFactor[graph[59]] = 2
 
symmFactor[graph[60]] = 2
 
symmFactor[graph[61]] = 4
 
symmFactor[graph[62]] = 2
 
symmFactor[graph[63]] = 2
 
symmFactor[graph[64]] = 2
 
symmFactor[graph[65]] = 2
 
symmFactor[graph[66]] = 4
 
symmFactor[graph[67]] = 2
 
symmFactor[graph[68]] = 4
 
symmFactor[graph[69]] = 4
 
symmFactor[graph[70]] = 2
 
symmFactor[graph[71]] = 8
 
symmFactor[graph[72]] = 2
 
symmFactor[graph[73]] = 2
 
symmFactor[graph[74]] = 4
 
symmFactor[graph[75]] = 4
 
symmFactor[graph[76]] = 2
 
symmFactor[graph[77]] = 2
 
symmFactor[graph[78]] = 4
 
symmFactor[graph[79]] = 8
 
symmFactor[graph[80]] = 16
 
symmFactor[graph[81]] = 8
 
symmFactor[graph[82]] = 16
 
symmFactor[graph[83]] = 4
 
symmFactor[graph[84]] = 2
 
symmFactor[graph[85]] = 4


(* ::Subsubsection:: *)
(*originalJacobiRelations*)


originalJacobiRelations = 
    {numeratorFunction[graph[1]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[2]][{k1, k2, k3, l5, l6, l7, 
        -k1 - k2 - k3 + l7 - l8}],
 numeratorFunction[graph[2]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k2, k3, k2 + l5 - l6, 
          k1 + k2 + 2*k3 + l6 + l8, -l6 - l7, k1 + k2 - l6}] - 
       numeratorFunction[graph[18]][{k1, k2, k3, -l5 + l6, k3 - l6 - l7, 
         k1 + k2 + k3 + l6 + l8, l6}] - numeratorFunction[graph[18]][
        {k2, k1, k3, k1 - l5, k1 + k2 + 2*k3 + l6 + l8, -l6 - l7, 
         k1 + k2 - l6}] - numeratorFunction[graph[18]][
        {k2, k1, k3, l5, k3 - l6 - l7, k1 + k2 + k3 + l6 + l8, l6}] + 
       numeratorFunction[graph[28]][{-k1 - k2 - k3, k1, k2, k1 + k2 - l6, 
         k1 + k2 + 2*k3 + l6 + l8, -k1 - k2 - k3 - l6 - l7, -l5 + l6}] + 
       numeratorFunction[graph[28]][{-k1 - k2 - k3, k1, k2, l6, k3 - l6 - l7, 
         l6 + l8, k2 + l5 - l6}] + numeratorFunction[graph[28]][
        {-k1 - k2 - k3, k2, k1, k1 + k2 - l6, k1 + k2 + 2*k3 + l6 + l8, 
         -k1 - k2 - k3 - l6 - l7, l5}] + numeratorFunction[graph[28]][
        {-k1 - k2 - k3, k2, k1, l6, k3 - l6 - l7, l6 + l8, k1 - l5}], 
numeratorFunction[graph[3]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[2]][{k1, k2, k3, k1 - l5 + l6, l6, l7, l8}],
numeratorFunction[graph[4]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[1]][{k1, k2, k3, l5, l6, -l6 + l8, -l7 + l8}], 
     numeratorFunction[graph[5]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[4]][{k1, k2, k3, k1 - l5, k1 + k2 - l6, -l8, 
        -l7}], numeratorFunction[graph[6]][{k1_, k2_, k3_, l5_, l6_, l7_, 
        l8_}] :> numeratorFunction[graph[8]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[7]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[8]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[8]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[11]][{k1, k2, k3, l5, k1 + l5 - l6, l7, l8}], 
     numeratorFunction[graph[9]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[8]][{k1, k2, k3, l5, k1 + l5 - l6, l7, l8}], 
     numeratorFunction[graph[10]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[11]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[11]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, k3, l5 - l6, k3 - l8, -l7, l5}] + 
       numeratorFunction[graph[18]][{k2, k1, k3, l6, k3 - l8, -l7, l5}] - 
       numeratorFunction[graph[28]][{-k1 - k2 - k3, k1, k2, l5, k3 - l8, 
         -k1 - k2 - k3 - l7, k2 - l5 + l6}] - numeratorFunction[graph[28]][
        {-k1 - k2 - k3, k2, k1, l5, k3 - l8, -k1 - k2 - k3 - l7, k1 - l6}], 
     numeratorFunction[graph[12]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[40]][{k1, k2, k3, l5, l6, 
         -k1 - k2 - k3 + l6 - l7, k3 - l6 - l8}], 
     numeratorFunction[graph[13]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[12]][{k1, k2, k3, l5, l6, l7, 
         -k1 - k2 - l7 - l8}], numeratorFunction[graph[14]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[41]][
       {k1, k2, k3, l5, l6, l7, k1 + k2 + k3 + l6 + l8}], 
     numeratorFunction[graph[15]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[17]][{k2, k1, -k1 - k2 - k3, -l5, 
        -k2 - l5 - l7, k2 + k3 + l5 + l6 + l8, k2 + k3 + l5 + l8}], 
     numeratorFunction[graph[16]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[17]][{k1, k2, k3, l5, -k1 + l5 - l6, 
        -k2 - l5 - l7, -k2 - k3 - l5 - l8}], 
     numeratorFunction[graph[17]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{-k1 - k2 - k3, k1, k2, -l6, k2 + l5, 
          -k2 - l5 - l7 + l8, l8}] - numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k1, k2, k1 - l5 + l6, k2 + l5, l7 - l8, 
         -k2 - k3 - l5 - l8}] + numeratorFunction[graph[28]][
        {k3, -k1 - k2 - k3, k1, -k2 - k3 - l5 - l8, k2 + l5, k3 + l7 - l8, 
         l5 - l6}] + numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, l8, 
         k2 + l5, -k2 + k3 - l5 - l7 + l8, k1 + l6}], 
     numeratorFunction[graph[19]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[20]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, k3, l5, l6, -l7, l8}], 
     numeratorFunction[graph[21]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[22]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[22]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[23]][{k1, k2, k3, l5, l6, l7, -l7 - l8}], 
     numeratorFunction[graph[23]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[43]][{k1, k2, k3, l5, l6, l7 + l8, 
         -k1 - k2 - k3 + l6 - l8}], numeratorFunction[graph[24]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[25]][
       {k1, k2, k3, l5, l6, l7, l8}], numeratorFunction[graph[25]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, -k1 - k2 - k3, k2 + l7, 
         -k1 - k2 - k3 + l6, -l8, k2 - l5 + l7}] - 
       numeratorFunction[graph[28]][{k3, k1, k2, k2 - l5 + l7, 
         -k1 - k2 - k3 + l6, k3 - l8, -l7}] - numeratorFunction[graph[28]][
        {k3, k2, k1, k2 - l5 + l7, -k1 - k2 - k3 + l6, k3 - l8, k1 + l5}], 
     numeratorFunction[graph[26]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[44]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[27]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k2, k3, l5, -l7 - l8, l7, 
          k1 + l5 + l6}] - numeratorFunction[graph[18]][
        {k2, k1, -k1 - k2 - k3, -k2 - k3 + l6 - l7, l7, l8, 
         -k2 - k3 + l5 + l6 - l7}] + numeratorFunction[graph[28]][
        {k3, k1, k2, -k2 - k3 + l5 + l6 - l7, l7, k3 + l8, k2 - l5}] + 
       numeratorFunction[graph[28]][{k3, k2, k1, -k2 - k3 + l5 + l6 - l7, l7, 
         k3 + l8, k1 + k2 + k3 - l6 + l7}], 
     numeratorFunction[graph[29]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[28]][{k3, k2, k1, k2 - l5, -k1 - k2 - k3 - l6, 
        k3 + l8, l7}], numeratorFunction[graph[30]][{k1_, k2_, k3_, l5_, l6_, 
        l7_, l8_}] :> -numeratorFunction[graph[28]][{k3, k2, k1, k2 - l5, 
         -k1 - k2 - k3 - l6, k1 + k2 + k3 + l6 + l8, l7}], 
     numeratorFunction[graph[31]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[30]][{k1, k2, k3, l5, l6, k1 + l5 - l7, 
         -k1 - k2 - l6 + l8}], numeratorFunction[graph[32]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[34]][
       {k1, k2, k3, l5, l6, l7, k1 + k2 - k3 + 2*l5 - l7 - l8}], 
     numeratorFunction[graph[33]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k2, k3, k2 - l6, k3 - l5, 
          k1 + k2 + l5 - l8, k2 - l6 + l7}] + numeratorFunction[graph[28]][
        {-k1 - k2 - k3, k1, k2, k2 - l6 + l7, k3 - l5, -k3 + l5 - l8, l6}], 
     numeratorFunction[graph[34]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[46]][{k1, k2, k3, l5, l6, k2 + k3 + l6 + l8, 
        k1 + k2 - k3 + 2*l5 - l7 - l8}], 
     numeratorFunction[graph[35]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[33]][{k1, k2, k3, l5, l6, l7, 
        k1 + k2 + k3 + l8}], numeratorFunction[graph[36]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[35]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[37]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k3, k2, k3 - l6, k2 - l7, 
          -k1 - k2 + l5 + l7 + l8, k1 + k3 + l7 + l8}] - 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k1, k3, k1 - l5, l6, 
         -k2 + l7, -k2 + l7 + l8}] - numeratorFunction[graph[28]][
        {k1, k3, k2, k3 - l6, -k3 - l5 - l7 - l8, k3 + l5 - l6, k2 - l7}] + 
       numeratorFunction[graph[28]][{k2, -k1 - k2 - k3, k1, -k2 + l7 + l8, 
         l6, l7, l5}] + numeratorFunction[graph[28]][{k3, k1, -k1 - k2 - k3, 
         k1 - k3 - l5 + l6, l7, l6, -k1 - k2 + l5 + l7 + l8}], 
     numeratorFunction[graph[38]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[47]][{k1, k2, k3, l5, l6, l7, 
        -k1 - k2 - k3 - l7 - l8}], numeratorFunction[graph[39]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k2, k3, l7, l8, -l6 - l8, 
          2*k1 + k2 + k3 + l5 - l6 + l7 - l8}] - numeratorFunction[graph[28]][
        {k1, k2, k3, l7, -k1 - k2 - k3 + l6 + l8, -l5, l8}] + 
       numeratorFunction[graph[28]][{k2, k1, -k1 - k2 - k3, k1 + l5, k3 - l8, 
         k2 - l7, -l6 - l8}] + numeratorFunction[graph[28]][
        {k3, k1, k2, k1 + l5 + l7, -l6 - l8, k3 + l6, k2 - l7}], 
     numeratorFunction[graph[40]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, -k1 - k2 - k3, l5 - l8, 
         -k1 - k2 - k3 - l7, l6, k1 - k3 + l5 + l6}] - 
       numeratorFunction[graph[18]][{k1, k2, k3, k2 + l8, l6, 
         -k1 - k2 - k3 - l7, k1 + l5 - l7}] - numeratorFunction[graph[18]][
        {k2, k1, -k1 - k2 - k3, -l5, -l6 + l7, -l7, -l7 - l8}] + 
       numeratorFunction[graph[28]][{k1, k2, -k1 - k2 - k3, l5 - l8, k3 - l6, 
         -l8, -k1 - k2 - k3 - l7}] - numeratorFunction[graph[28]][
        {k1, k2, k3, k2 + l8, l7, k2 - l5 + l8, l6}] + 
       numeratorFunction[graph[28]][{k2, k1, -k1 - k2 - k3, 
         k1 - k2 + l5 - l8, k3 - l6, -l8, -k1 - k2 - k3 - l7}] - 
       numeratorFunction[graph[28]][{k2, k1, k3, k1 + l8, l7, k2 - l5 + l8, 
         l6}], numeratorFunction[graph[41]][{k1_, k2_, k3_, l5_, l6_, l7_, 
        l8_}] :> -numeratorFunction[graph[17]][{k1, k2, k3, l5, l6, 
         -k2 - l5 - l7, -k1 - k2 - k3 - l6 + l8}], 
     numeratorFunction[graph[42]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, k3, l5, l6, l7, 
        k1 + k2 + k3 + l7 + l8}], numeratorFunction[graph[43]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k2, k1, k3, -l5, k1 + k3 + l5 - l6, 
         -k1 - k3 - l5 + l6 + l7, k2 - l5 + l6 - l8}] + 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k2, k1, -l7 - l8, 
         k1 + l5, k1 + k3 + l5 - l6 - l8, -l8}] + 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k2, k1, 
         k2 - l5 + l7 + l8, k1 + l5, -2*k1 - k3 - 2*l5 + l6 + l8, 
         -k1 - k3 - l5 + l8}] - numeratorFunction[graph[28]][
        {k3, -k1 - k2 - k3, k2, -l8, k1 + l5, k1 + 2*k3 + l5 - l6 - l8, 
         k2 + l7 + l8}] - numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, 
         k2, -k1 - k3 - l5 + l8, k1 + l5, -2*k1 - 2*l5 + l6 + l8, 
         l5 - l7 - l8}], numeratorFunction[graph[44]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, -k1 - k2 - k3, 
         -k1 - k3 + l6 + l7 + l8, -l6 - l7, l7, k1 - k3 + l5 + l7}] - 
       numeratorFunction[graph[18]][{k1, k2, k3, k1 + k2 + k3 + l5 - l6 - 
          l7 - l8, l7, -l6 - l7, 2*k1 + k2 + k3 + l5 - l6 - l7}] + 
       numeratorFunction[graph[28]][{k1, k2, -k1 - k2 - k3, 
         -k1 - k3 + l6 + l7 + l8, k3 - l7, -k1 - k3 - l5 + l6 + l7 + l8, 
         -l6 - l7}] - numeratorFunction[graph[28]][{k1, k2, k3, 
         k1 + k2 + k3 + l5 - l6 - l7 - l8, -k1 - k2 - k3 + l6 + l7, 
         k1 + k2 + k3 - l6 - l7 - l8, l7}] + numeratorFunction[graph[28]][
        {k2, k1, -k1 - k2 - k3, -k2 - k3 + l6 + l7 + l8, k3 - l7, 
         -k1 - k3 - l5 + l6 + l7 + l8, -l6 - l7}] - 
       numeratorFunction[graph[28]][{k2, k1, k3, 2*k1 + k3 + l5 - l6 - l7 - 
          l8, -k1 - k2 - k3 + l6 + l7, k1 + k2 + k3 - l6 - l7 - l8, l7}], 
     numeratorFunction[graph[45]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, -k1 - k2 - k3, k2 + l6 + l7 + l8, 
         -k1 - k2 - k3 - l6, k2 + k3 - l5 + l6 + l8, k2 - l5 + l6 + l7 + 
          l8}] + numeratorFunction[graph[18]][{k1, k2, k3, l5 - l6 - l7 - l8, 
         l7, -l7 - l8, -l6 - l7 - l8}] + numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k1, k2, k1 + l5, k2 - l5 + l6 + l7 + l8, 
         -k2 - k3 + l5 - l6 - l8, -k2 - k3 + l5 - l6}] + 
       numeratorFunction[graph[18]][{k3, k1, k2, k1 + l5, -l6 - l7 - l8, 
         l7 + l8, k1 + l5 + l7}] - numeratorFunction[graph[28]][
        {-k1 - k2 - k3, k1, k2, -l6 - l7 - l8, l7, -k1 - k2 - k3 - l7 - l8, 
         k2 - l5 + l6 + l7 + l8}] - numeratorFunction[graph[28]][
        {-k1 - k2 - k3, k3, k1, k1 + l5 + l7, -l6 - l7 - l8, 
         -k1 - k2 - k3 + l7 + l8, -l5}] - numeratorFunction[graph[28]][
        {k3, k1, k2, k2 - l5 + l6 + l7 + l8, -k1 - k2 - k3 - l6, 
         k2 + 2*k3 - l5 + l6 + l8, -l6 - l7 - l8}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, 
         -k2 - k3 + l5 - l6, k2 - l5 + l6 + l7 + l8, -k2 + l5 - l6 - l8, 
         -l5}], numeratorFunction[graph[46]][{k1_, k2_, k3_, l5_, l6_, l7_, 
        l8_}] :> numeratorFunction[graph[18]][{k2, k1, k3, k1 - l6, k3 - l5, 
         -k2 - k3 - l6 + l7, -k2 - l5 - l6 + l7 + l8}] - 
       numeratorFunction[graph[28]][{-k1 - k2 - k3, k2, k1, 
         -k2 - l5 - l6 + l7 + l8, k3 - l5, -k1 - 2*k2 - 2*k3 - l6 + l7, 
         l6}] - numeratorFunction[graph[28]][{-k1 - k2 - k3, k3, k1, k3 - l5, 
         k1 + 2*k2 + 2*l5 + l6 - l7 - l8, -k1 - 2*k2 - k3 - l5 - l6 + l7, 
         k1 - l6}], numeratorFunction[graph[47]][{k1_, k2_, k3_, l5_, l6_, 
        l7_, l8_}] :> numeratorFunction[graph[18]][{k1, k2, k3, l5 - l6, 
         -k1 - l5 + l6 - l7 - l8, l5 + l7, l5}] - 
       numeratorFunction[graph[18]][{k2, k1, k3, l6, k1 + k3 - l6 + l8, 
         l5 + l7, l5}] + numeratorFunction[graph[18]][{-k1 - k2 - k3, k1, k2, 
         k1 - l6, k2 - l5 + l6, -k1 - k2 - k3 - l7 - l8, 
         -k2 - k3 - l6 - l7}] - numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k2, k1, k2 - l5 + l6, k1 - l6, l8, 
         -k1 - k3 - l5 + l6 - l7}] - numeratorFunction[graph[28]][
        {-k1 - k2 - k3, k1, k2, l5, -k1 - l5 + l6 - l7 - l8, 
         -k1 - k2 - k3 + l5 + l7, k2 - l5 + l6}] + 
       numeratorFunction[graph[28]][{-k1 - k2 - k3, k2, k1, l5, 
         k1 + k3 - l6 + l8, -k1 - k2 - k3 + l5 + l7, k1 - l6}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, 
         -k2 - k3 - l6 - l7, k2 - l5 + l6, -k1 - k2 - l7 - l8, l6}] + 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k2, 
         -k1 - k3 - l5 + l6 - l7, k1 - l6, k3 + l8, l5 - l6}], 
     numeratorFunction[graph[48]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, k3, l5, l6, l8, 
         2*k1 + k2 + k3 - l7 + l8}] + numeratorFunction[graph[28]][
        {k1, k2, k3, l5, -k1 - k2 - k3 - l8, l5 + l7, l6}] - 
       numeratorFunction[graph[28]][{k2, k1, -k1 - k2 - k3, k1 - l5 - l7, 
         k3 - l6, k2 - l5, l8}], numeratorFunction[graph[49]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, k3, l5, l8, -k1 - k2 - k3 + l5 - 
          l6 - l7, l5 - l7}] + numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k1, k2, k1 + l7, k2 - l5, -k2 - k3 + l5 + l8, 
         k1 + l6 + l7}] - numeratorFunction[graph[28]][{-k1 - k2 - k3, k1, 
         k2, l5 - l7, l8, -2*k1 - 2*k2 - 2*k3 + l5 - l6 - l7, k2 - l5}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, k1 + l6 + l7, 
         k2 - l5, -k2 + l5 + l8, -l7}], numeratorFunction[graph[50]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[28]][{k1, k2, k3, l6, -k1 - k2 - k3 - l8, 
          k1 - l5, l7}] + numeratorFunction[graph[28]][
        {k2, k1, -k1 - k2 - k3, l5, k3 - l7, k2 - l6, l8}], 
     numeratorFunction[graph[51]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[52]][{k3, k2, k1, k1 + k2 + k3 - l5, l7, 
        -k1 - k2 - k3 - l6 - l7, -l7 + l8}], 
     numeratorFunction[graph[52]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{-k1 - k2 - k3, k3, k2, -l7, -k1 + l5, 
         l5 + l6 - l8, -l8}] + numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k3, k2, k1 + k2 + k3 - l5 + l7, -k1 + l5, 
         k1 - 2*l5 - l6 + l8, -l5 + l8}] + numeratorFunction[graph[18]][
        {k3, k2, k1, k1 + k2 - l5, -l6, -l8, -l7}] + 
       numeratorFunction[graph[18]][{k3, k2, k1, k1 + k2 - l5, l5 + l6, 
         -l5 - l6 + l7 - l8, k1 + k2 + k3 - l5 - l6 - l8}] - 
       numeratorFunction[graph[28]][{k1, -k1 - k2 - k3, k3, -l8, -k1 + l5, 
         k1 + l5 + l6 - l8, k3 + l7}] - numeratorFunction[graph[28]][
        {k1, -k1 - k2 - k3, k3, -l5 + l8, -k1 + l5, 2*k1 - 2*l5 - l6 + l8, 
         -k1 - k2 + l5 - l7}], numeratorFunction[graph[53]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[54]][
       {k1, k2, k3, l5, l6, l7, l8}], numeratorFunction[graph[54]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[74]][{k1, k2, k3, l5, l7, l6, 
         -k1 - k2 + l6 - l8}], numeratorFunction[graph[55]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[73]][
       {k1, k2, k3, l5, l6, l8, l7 - l8}], 
     numeratorFunction[graph[56]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[57]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[57]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[73]][{k1, k2, k3, l5, -k1 - l5 - l6, l7 - l8, 
        -k2 - k3 + l5 - l7}], numeratorFunction[graph[58]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[60]][
       {k1, k2, k3, l5, l6, l7, -k1 - k2 - k3 - l7 - l8}], 
     numeratorFunction[graph[59]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[62]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[60]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[62]][{k1, k2, k3, l5, l6, l7, -l7 - l8}], 
     numeratorFunction[graph[61]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[62]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[62]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[76]][{k1, k2, k3, l5, l6, -k1 - k2 + l6 - l7, 
         k1 + k2 + k3 - l5 - l8}], numeratorFunction[graph[63]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[77]][
       {k1, k2, k3, l5, l6, -l5 - l7, -k3 - l5 - l6 - l8}], 
     numeratorFunction[graph[64]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[65]][{k1, k2, k3, l5, l6, l7, l7 - l8}], 
     numeratorFunction[graph[65]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k2, k3, -k1 + l5, k3 + l6, 
          l5 + l7 + l8, l5 + l7}] + numeratorFunction[graph[18]][
        {k2, k1, k3, -k2 + l5, k3 + l6, l5 + l7 + l8, l5 + l7}] - 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k1, k2, -l7, 
         k1 + k2 - l5, -k1 - k2 - k3 - l6 - l8, -k1 - k2 - k3 - l8}] - 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k1, k2, l5 + l7, 
         k1 + k2 - l5, k3 + l5 + l6 + l8, l5 + l8}] + 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k2, k1, -l7, 
         k1 + k2 - l5, -k1 - k2 - k3 - l6 - l8, -k1 - k2 - k3 - l8}] + 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k2, k1, l5 + l7, 
         k1 + k2 - l5, k3 + l5 + l6 + l8, l5 + l8}] + 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, 
         -k1 - k2 - k3 - l8, k1 + k2 - l5, -k1 - k2 - l6 - l8, k1 + l7}] + 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, l5 + l8, 
         k1 + k2 - l5, 2*k3 + l5 + l6 + l8, k1 - l5 - l7}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k2, 
         -k1 - k2 - k3 - l8, k1 + k2 - l5, -k1 - k2 - l6 - l8, k2 + l7}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k2, l5 + l8, 
         k1 + k2 - l5, 2*k3 + l5 + l6 + l8, k2 - l5 - l7}], 
     numeratorFunction[graph[66]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[67]][{k1, k2, -k1 - k2 - k3, l5, 
        k1 + k2 + l5 - l6, l7 + l8, -k1 - k2 - l5 - l8}], 
     numeratorFunction[graph[67]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k2, -k1 - k2 - k3, 
          -k1 - l5 + l6 + l7, -k3 + l5 - l6, k3 - l5, -k1 - k2 - 2*l5 + l6 - 
           l8}] + numeratorFunction[graph[18]][{k1, k2, k3, 
         k1 + 2*k2 + l5 - l6 + l8, k3 + l6, -k1 - k2 - k3 - l5, 
         k1 + k2 - l6 - l7}] + numeratorFunction[graph[18]][
        {k2, k1, -k1 - k2 - k3, -k2 - l5 + l6 + l7, -k3 + l5 - l6, k3 - l5, 
         -k1 - k2 - 2*l5 + l6 - l8}] - numeratorFunction[graph[18]][
        {k2, k1, k3, 2*k1 + k2 + l5 - l6 + l8, k3 + l6, -k1 - k2 - k3 - l5, 
         k1 + k2 - l6 - l7}], numeratorFunction[graph[68]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[69]][
       {k1, k2, k3, l5, l5 - l6, l7, l8}], 
     numeratorFunction[graph[69]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[70]][{k1, k2, k3, l5, l5 - l6, l7, l8}], 
     numeratorFunction[graph[70]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[75]][{k1, k2, k3, l5, -l7, 
        -k3 + l5 - l6 - l7 + l8, -l5 + l6}], 
     numeratorFunction[graph[71]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{-k1 - k2 - k3, k1, k2, l5 - l6, 
         k1 + k2 - l5, -k1 - k2 - k3 + l5 - l7 + l8, -k1 - k2 - k3 + l5 + 
          l8}] + numeratorFunction[graph[18]][{-k1 - k2 - k3, k1, k2, l6, 
         k1 + k2 - l5, k3 + l7 - l8, -l8}] - numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k2, k1, l5 - l6, k1 + k2 - l5, -k1 - k2 - k3 + l5 - 
          l7 + l8, -k1 - k2 - k3 + l5 + l8}] - numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k2, k1, l6, k1 + k2 - l5, k3 + l7 - l8, -l8}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, -l8, 
         k1 + k2 - l5, 2*k3 + l7 - l8, k1 - l6}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, 
         -k1 - k2 - k3 + l5 + l8, k1 + k2 - l5, -k1 - k2 + l5 - l7 + l8, 
         k1 - l5 + l6}] + numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, 
         k2, -l8, k1 + k2 - l5, 2*k3 + l7 - l8, k2 - l6}] + 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k2, 
         -k1 - k2 - k3 + l5 + l8, k1 + k2 - l5, -k1 - k2 + l5 - l7 + l8, 
         k2 - l5 + l6}], numeratorFunction[graph[72]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[52]][
       {k1, k2, k3, l5, l6, l8, -k1 - k2 - k3 - l6 - l7}], 
     numeratorFunction[graph[73]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k2, k3, k1, k3 - l5, -l6, l6 + l7, 
          k1 + 2*k2 + 2*k3 - l5 + l6 + l7 + l8}] - 
       numeratorFunction[graph[18]][{k2, k3, k1, k3 - l5, k1 + l5 + l6, 
         k2 + k3 - l5 + l7 + l8, k2 + k3 - l5 + l8}] - 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k2, k3, -l8, l5, 
         -k2 - k3 + l6 - l7 - l8, -k1 - k2 - k3 - l7 - l8}] - 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k2, k3, 
         k2 + k3 - l5 + l8, l5, k2 + k3 - l5 - l6 + l7 + l8, 
         k2 + k3 - l5 + l7 + l8}] + numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k3, k2, -l8, l5, -k2 - k3 + l6 - l7 - l8, 
         -k1 - k2 - k3 - l7 - l8}] + numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k3, k2, k2 + k3 - l5 + l8, l5, k2 + k3 - l5 - l6 + 
          l7 + l8, k2 + k3 - l5 + l7 + l8}] + numeratorFunction[graph[18]][
        {k3, k2, k1, k2 - l5, -l6, l6 + l7, k1 + 2*k2 + 2*k3 - l5 + l6 + l7 + 
          l8}] + numeratorFunction[graph[18]][{k3, k2, k1, k2 - l5, 
         k1 + l5 + l6, k2 + k3 - l5 + l7 + l8, k2 + k3 - l5 + l8}] + 
       numeratorFunction[graph[28]][{k1, -k1 - k2 - k3, k2, 
         -k1 - k2 - k3 - l7 - l8, l5, k1 - k2 - k3 + l6 - l7 - l8, 
         k2 + l8}] + numeratorFunction[graph[28]][{k1, -k1 - k2 - k3, k2, 
         k2 + k3 - l5 + l7 + l8, l5, k1 + k2 + k3 - l5 - l6 + l7 + l8, 
         -k3 + l5 - l8}] - numeratorFunction[graph[28]][
        {k1, -k1 - k2 - k3, k3, -k1 - k2 - k3 - l7 - l8, l5, 
         k1 - k2 - k3 + l6 - l7 - l8, k3 + l8}] - 
       numeratorFunction[graph[28]][{k1, -k1 - k2 - k3, k3, 
         k2 + k3 - l5 + l7 + l8, l5, k1 + k2 + k3 - l5 - l6 + l7 + l8, 
         -k2 + l5 - l8}], numeratorFunction[graph[74]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, -k1 - k2 - k3, 
         -k1 - k3 + l5 - l6 - l7, -l5, k1 + k2 + k3 - l7 + l8, 
         -k3 + l5 - l6 - l7 + l8}] - numeratorFunction[graph[18]][
        {k1, k2, k3, k1 + 2*k2 + k3 - l5 + l6, -k1 - k2 + l5 + l7 - l8, 
         -k3 - l7 + l8, 2*k1 + 2*k2 + k3 - l5 + l6 + l8}] - 
       numeratorFunction[graph[18]][{k1, k2, k3, -k1 - l8, 
         k1 + k2 + k3 - l7 + l8, -2*k1 - 2*k2 - 2*k3 + l5 + l7 - l8, 
         l6 + l7 - l8}] - numeratorFunction[graph[18]][
        {k2, k1, -k1 - k2 - k3, -k2 - k3 + l5 - l6 - l7, -l5, 
         k1 + k2 + k3 - l7 + l8, -k3 + l5 - l6 - l7 + l8}] + 
       numeratorFunction[graph[18]][{k2, k1, k3, 2*k1 + k2 + k3 - l5 + l6, 
         -k1 - k2 + l5 + l7 - l8, -k3 - l7 + l8, 2*k1 + 2*k2 + k3 - l5 + l6 + 
          l8}] + numeratorFunction[graph[18]][{k2, k1, k3, -k2 - l8, 
         k1 + k2 + k3 - l7 + l8, -2*k1 - 2*k2 - 2*k3 + l5 + l7 - l8, 
         l6 + l7 - l8}], numeratorFunction[graph[75]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[71]][
       {k1, k2, k3, l5, l5 + l8, -l6, k3 - l6 + l7 + l8}], 
     numeratorFunction[graph[76]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k2, k3, k2 - l6, l5, -l5 - l8, 
          k1 + k2 - l6 + l7}] + numeratorFunction[graph[18]][
        {k2, k1, k3, k1 - l6, l5, -l5 - l8, k1 + k2 - l6 + l7}], 
     numeratorFunction[graph[77]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[65]][{k1, k2, k3, l5, l6, -l5 - l7, l8}], 
     numeratorFunction[graph[78]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[67]][{k1, k2, k3, l5, l6, 
         k1 + k2 + l5 - l6 + l8, -k1 - k2 - l5 + l6 + l7}], 
     numeratorFunction[graph[79]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k2, -k1 - k2 - k3, 
          -k1 + l5 - l6 - l8, -k1 - k2 - k3 - l7, -l8, -l6 - l8}] + 
       numeratorFunction[graph[18]][{k1, k2, -k1 - k2 - k3, 
         -k1 - k3 - l7 - l8, l7, -k1 - k2 + l5 - l6 - l7 - l8, 
         -k1 - k2 - k3 + l5 - l7 - l8}] - numeratorFunction[graph[18]][
        {k1, k2, k3, k2 + l6 + l8, k3 - l6, k1 + k2 - l5 + l6 + l7 + l8, 
         k1 + k2 - l5 + l6 + l8}] + numeratorFunction[graph[18]][
        {k1, k2, k3, k1 + 2*k2 + k3 - l5 + l7 + l8, l6, l8, 
         k1 + k2 + k3 + l7 + l8}] + numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k1, k2, k1 + k2 - l5, -k1 - k2 - k3 + l5 - l7 - l8, 
         k1 + k2 - l5 + l6 + l7 + l8, k1 + k2 - l5 + l7}] - 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k1, k2, l5, -l6 - l8, l8, 
         -k1 - k2 - k3 + l5 - l7}] + numeratorFunction[graph[18]][
        {k3, k1, k2, k1 + k2 - l5, k1 + k2 + k3 + l7 + l8, -l8, 
         k1 + k2 - l5 + l6}] - numeratorFunction[graph[18]][
        {k3, k1, k2, l5, k1 + k2 - l5 + l6 + l8, -k1 - k2 + l5 - l6 - l7 - 
          l8, k3 + l5 - l6}] + numeratorFunction[graph[28]][
        {-k1 - k2 - k3, k1, k2, k1 + k2 - l5 + l6 + l8, k3 - l6, 
         -k3 - l5 + l6 + l7 + l8, -l6 - l8}] - numeratorFunction[graph[28]][
        {-k1 - k2 - k3, k1, k2, k1 + k2 + k3 + l7 + l8, l6, 
         -k1 - k2 - k3 + l8, -k1 - k2 - k3 + l5 - l7 - l8}] + 
       numeratorFunction[graph[28]][{-k1 - k2 - k3, k3, k1, k3 + l5 - l6, 
         k1 + k2 - l5 + l6 + l8, -2*k1 - 2*k2 - k3 + l5 - l6 - l7 - l8, 
         k1 - l5}] - numeratorFunction[graph[28]][{-k1 - k2 - k3, k3, k1, 
         k1 + k2 - l5 + l6, k1 + k2 + k3 + l7 + l8, -k1 - k2 - k3 - l8, 
         -k2 + l5}] + numeratorFunction[graph[28]][{k3, k1, k2, -l6 - l8, 
         -k1 - k2 - k3 - l7, k3 - l8, k1 + k2 - l5 + l6 + l8}] - 
       numeratorFunction[graph[28]][{k3, k1, k2, -k1 - k2 - k3 + l5 - l7 - 
          l8, l7, -k1 - k2 + k3 + l5 - l6 - l7 - l8, k1 + k2 + k3 + l7 + 
          l8}] + numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, 
         -k1 - k2 - k3 + l5 - l7, -l6 - l8, k3 + l8, k1 - l5}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, 
         k1 + k2 - l5 + l7, -k1 - k2 - k3 + l5 - l7 - l8, 
         k1 + k2 + k3 - l5 + l6 + l7 + l8, -k2 + l5}], 
     numeratorFunction[graph[80]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[81]][{k1, k2, k3, k1 + k2 - l5, l8, 
        -k1 - k2 - l7, l6}], numeratorFunction[graph[81]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k1, k2, -k1 - k2 - k3, 
          k2 - l5 - l6 + l7, -k1 - k2 - k3 - l7, k1 + k2 + k3 - l5 + l8, 
          k1 + k2 - l5 - l6 + l7 + l8}] - numeratorFunction[graph[18]][
        {k1, k2, -k1 - k2 - k3, -k1 - l7 + l8, -k3 + l7, k3 - l6, 
         -l5 - l6 - l7 + l8}] + numeratorFunction[graph[18]][
        {k1, k2, k3, -k1 + l5 + l6, k3 - l6, -k1 - k2 - k3 + l6 - l7, 
         l5 + l6 - l8}] + numeratorFunction[graph[18]][
        {k1, k2, k3, k2 + l6 - l7, k3 + l5 + l7 - l8, -k3 - l5 + l8, 
         k1 + k2 + l6 - l7 + l8}] + numeratorFunction[graph[18]][
        {k1, k2, k3, -k1 - l8, k1 + k2 + k3 - l5 + l8, -k1 - k2 - k3 + l5 + 
          l7 - l8, l5 + l6 - l8}] + numeratorFunction[graph[18]][
        {k1, k2, k3, k2 + l5 + l7 - l8, k3 + l6 - l7, -k1 - k2 - k3 - l6, 
         k1 + k2 - l6 + l7 - l8}] + numeratorFunction[graph[18]][
        {k2, k1, -k1 - k2 - k3, k1 - l5 - l6 + l7, -k1 - k2 - k3 - l7, 
         k1 + k2 + k3 - l5 + l8, k1 + k2 - l5 - l6 + l7 + l8}] + 
       numeratorFunction[graph[18]][{k2, k1, -k1 - k2 - k3, -k2 - l7 + l8, 
         -k3 + l7, k3 - l6, -l5 - l6 - l7 + l8}] - 
       numeratorFunction[graph[18]][{k2, k1, k3, -k2 + l5 + l6, k3 - l6, 
         -k1 - k2 - k3 + l6 - l7, l5 + l6 - l8}] - 
       numeratorFunction[graph[18]][{k2, k1, k3, k1 + l6 - l7, 
         k3 + l5 + l7 - l8, -k3 - l5 + l8, k1 + k2 + l6 - l7 + l8}] - 
       numeratorFunction[graph[18]][{k2, k1, k3, -k2 - l8, 
         k1 + k2 + k3 - l5 + l8, -k1 - k2 - k3 + l5 + l7 - l8, 
         l5 + l6 - l8}] - numeratorFunction[graph[18]][
        {k2, k1, k3, k1 + l5 + l7 - l8, k3 + l6 - l7, -k1 - k2 - k3 - l6, 
         k1 + k2 - l6 + l7 - l8}], numeratorFunction[graph[82]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[81]][
       {k1, k2, k3, k1 + k2 - l5, l8, -k1 - k2 - l7, -l5 - l6}], 
     numeratorFunction[graph[83]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[85]][{k1, k2, k3, l5, l6, l7, l8}], 
     numeratorFunction[graph[84]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, k3, k2 + k3 - l5, -l6, 
         -k1 - k2 - k3 + l6 - l7, k1 + k2 + k3 - l5 + l6 - l7 + l8}] + 
       numeratorFunction[graph[18]][{k1, k2, k3, k2 + k3 - l5, l5 + l6, 
         -l5 - l7 + l8, k1 + k2 + k3 - l5 + l8}] + 
       numeratorFunction[graph[18]][{k1, k2, k3, -k1 + l5, -l8, -l6 + l7, 
         -l6}] + numeratorFunction[graph[18]][{k1, k2, k3, -k1 + l5, 
         k1 + k2 + k3 - l5 + l8, -k1 - k2 - k3 + l5 + l7 - l8, 
         l5 - l6 + l7 - l8}] - numeratorFunction[graph[18]][
        {k2, k1, k3, k1 + k3 - l5, -l6, -k1 - k2 - k3 + l6 - l7, 
         k1 + k2 + k3 - l5 + l6 - l7 + l8}] - numeratorFunction[graph[18]][
        {k2, k1, k3, k1 + k3 - l5, l5 + l6, -l5 - l7 + l8, 
         k1 + k2 + k3 - l5 + l8}] - numeratorFunction[graph[18]][
        {k2, k1, k3, -k2 + l5, -l8, -l6 + l7, -l6}] - 
       numeratorFunction[graph[18]][{k2, k1, k3, -k2 + l5, 
         k1 + k2 + k3 - l5 + l8, -k1 - k2 - k3 + l5 + l7 - l8, 
         l5 - l6 + l7 - l8}] + numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k1, k2, -l6, k1 + k2 - l5, k1 + k2 + k3 - l5 - l6 + 
          l7 + l8, -l6 + l7}] + numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k1, k2, l5 + l6, k1 + k2 - l5, -2*k1 - 2*k2 - k3 + 
          2*l5 + l6 - l7 - l8, -k1 - k2 - k3 + l5 + l6 - l7}] + 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k1, k2, -l8, -k3 + l5, 
         k3 + l6 + l7 - l8, l7 - l8}] + numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k1, k2, k1 + k2 + k3 - l5 + l8, -k3 + l5, 
         -l5 - l6 - l7 + l8, -l5 - l7 + l8}] - numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k2, k1, -l6, k1 + k2 - l5, k1 + k2 + k3 - l5 - l6 + 
          l7 + l8, -l6 + l7}] - numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k2, k1, l5 + l6, k1 + k2 - l5, -2*k1 - 2*k2 - k3 + 
          2*l5 + l6 - l7 - l8, -k1 - k2 - k3 + l5 + l6 - l7}] - 
       numeratorFunction[graph[18]][{-k1 - k2 - k3, k2, k1, -l8, -k3 + l5, 
         k3 + l6 + l7 - l8, l7 - l8}] - numeratorFunction[graph[18]][
        {-k1 - k2 - k3, k2, k1, k1 + k2 + k3 - l5 + l8, -k3 + l5, 
         -l5 - l6 - l7 + l8, -l5 - l7 + l8}] - numeratorFunction[graph[28]][
        {k3, -k1 - k2 - k3, k1, -k1 - k2 - k3 + l5 + l6 - l7, k1 + k2 - l5, 
         -2*k1 - 2*k2 + 2*l5 + l6 - l7 - l8, k1 - l5 - l6}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, -l6 + l7, 
         k1 + k2 - l5, k1 + k2 + 2*k3 - l5 - l6 + l7 + l8, k1 + l6}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, l7 - l8, 
         -k3 + l5, 2*k3 + l6 + l7 - l8, k1 + l8}] - 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k1, -l5 - l7 + l8, 
         -k3 + l5, k3 - l5 - l6 - l7 + l8, -k2 - k3 + l5 - l8}] + 
       numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k2, 
         -k1 - k2 - k3 + l5 + l6 - l7, k1 + k2 - l5, -2*k1 - 2*k2 + 2*l5 + 
          l6 - l7 - l8, k2 - l5 - l6}] + numeratorFunction[graph[28]][
        {k3, -k1 - k2 - k3, k2, -l6 + l7, k1 + k2 - l5, k1 + k2 + 2*k3 - l5 - 
          l6 + l7 + l8, k2 + l6}] + numeratorFunction[graph[28]][
        {k3, -k1 - k2 - k3, k2, l7 - l8, -k3 + l5, 2*k3 + l6 + l7 - l8, 
         k2 + l8}] + numeratorFunction[graph[28]][{k3, -k1 - k2 - k3, k2, 
         -l5 - l7 + l8, -k3 + l5, k3 - l5 - l6 - l7 + l8, 
         -k1 - k3 + l5 - l8}], numeratorFunction[graph[85]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> numeratorFunction[graph[84]][
       {k1, k2, k3, l5, l6, l7, -k1 - k2 - k3 + l5 - l8}], 
     numeratorFunction[graph[18]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      (1/2)*(4*ulp[k2, k3]*(ulp[k1, l5]*(7*ulp[k1, l6] + 6*ulp[k2, k3] + 
            ulp[k2, l6]) - ulp[k2, l5]*(ulp[k1, l6] - 6*ulp[k2, k3] + 
            7*ulp[k2, l6])) + 4*ulp[k1, k2]*(2*ulp[k2, k3]*ulp[k2, l5] - 
          4*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
          4*ulp[k2, l6]*ulp[k3, l5] + ulp[k1, l6]*(-4*ulp[k2, k3] - 
            6*ulp[k2, l5] + 4*ulp[k3, l5]) + (5*ulp[k2, l5] + 16*ulp[k3, l5])*
           ulp[k3, l6] + ulp[k1, l5]*(6*ulp[k1, l6] + 
            5*(2*ulp[k2, k3] - ulp[k2, l6] + ulp[k3, l6]))) + 
        8*ulp[k1, k2]^2*(ulp[k2, k3] - 2*ulp[k2, l5] - ulp[k2, l6] - 
          ulp[k3, l5] + ulp[k3, l6] + ulp[l5, l6])), 
     numeratorFunction[graph[28]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      (1/4)*(-32*ulp[k1, k2]^2*ulp[k2, l5] - 12*(-ulp[k1, k2] - ulp[k2, k3])*
         (4*ulp[k2, l5]*ulp[k2, l6] + 4*(ulp[k1, l5] - ulp[k2, k3] + 
            2*ulp[k2, l5] + ulp[k3, l5])*(ulp[k1, l6] + ulp[k2, l6] + 
            ulp[k3, l6])) + 8*ulp[k2, k3]*(-5*ulp[k2, l5]*ulp[k3, l6] + 
          ulp[k1, l5]*(5*(ulp[k1, l6] + ulp[k2, l6]) + ulp[k3, l6])) + 
        2*ulp[k1, k2]*(8*ulp[k1, l5]*ulp[k2, k3] - 
          4*(-10*(ulp[k1, k2] + ulp[k2, k3])*ulp[k2, l5] + 
            ulp[k1, l6]*(2*ulp[k2, k3] + 5*ulp[k2, l5] - ulp[k3, l5]) + 
            (4*ulp[k2, k3] - 5*ulp[k3, l5])*(ulp[k2, l6] + ulp[k3, l6]) + 
            2*ulp[k2, k3]*ulp[l5, l6])))};


(* ::Subsubsection:: *)
(*simiplifiedJacobiRelations (eqn. A2) - simplified using \[ScriptCapitalN]=4 properties of one-loop sub-boxes, one-loop sub-pentagons, etc.*)


simplifiedJacobiRelations = {numeratorFunction[graph[58]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k1, k2, k3, k2 - l6, l5, l7, l8}] - 
       numeratorFunction[graph[18]][{k2, k1, k3, k1 - l6, l5, l7, l8}], 
     numeratorFunction[graph[33]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[28]][{k4, k3, k2, k3 - l5, k2 - l6 + l7, l7, 
         l8}] - numeratorFunction[graph[18]][{k1, k2, k3, k2 - l6, k3 - l5, 
         l7, l8}], numeratorFunction[graph[50]][{k1_, k2_, k3_, l5_, l6_, 
        l7_, l8_}] :> numeratorFunction[graph[28]][{k2, k1, k4, l5, k3 - l7, 
         l7, l8}] - numeratorFunction[graph[28]][{k1, k2, k3, l6, k4 - l8, 
         l7, l8}], numeratorFunction[graph[6]][{k1_, k2_, k3_, l5_, l6_, l7_, 
        l8_}] :> -numeratorFunction[graph[33]][{k1, k2, k4, l7, l5 - l6, 
          k1 - l6, l8}] - numeratorFunction[graph[33]][{k2, k1, k4, l7, l6, 
         k2 - l5 + l6, l8}], numeratorFunction[graph[14]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[33]][{k3, k2, k1, l5, -l5 - l7, k3 - l7 + l8, 
          l6}] - numeratorFunction[graph[33]][{k3, k2, k1, l5, k2 + l7, 
         l7 - l8, l8}], numeratorFunction[graph[24]][{k1_, k2_, k3_, l5_, 
        l6_, l7_, l8_}] :> -numeratorFunction[graph[28]][
         {k1, k2, k3, l5 - l7, -l6, l7, l8}] - numeratorFunction[graph[33]][
        {k1, k2, k4, -l6, -l7, -l5, l8}], 
     numeratorFunction[graph[32]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[28]][{k4, k2, k1, l7, k3 - l5, l7, l8}] - 
       numeratorFunction[graph[33]][{k2, k1, k3, l5, l6, k2 + l5 + l6 - l7, 
         l8}], numeratorFunction[graph[48]][{k1_, k2_, k3_, l5_, l6_, l7_, 
        l8_}] :> numeratorFunction[graph[28]][{k3, k4, k1, l8, k2 - l5, l7, 
         l8}] - numeratorFunction[graph[33]][{k1, k2, k3, k3 - l6, k2 - l5, 
         l7, l8}], numeratorFunction[graph[49]][{k1_, k2_, k3_, l5_, l6_, 
        l7_, l8_}] :> -numeratorFunction[graph[33]][{k1, k2, k3, k3 - l8, 
          k2 - l5, -l7, l8}] - numeratorFunction[graph[33]][
        {k4, k1, k2, l5, -l7, l6, l8}], numeratorFunction[graph[66]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[58]][{k1, k2, k4, l5 - k3 - l6, l6, l7, l8}] - 
       numeratorFunction[graph[58]][{k1, k2, k3, k3 + l6, l6, l7, l8}], 
     numeratorFunction[graph[1]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[6]][{k1, k2, k3, l6, l5, l7, l8}] - 
       numeratorFunction[graph[6]][{k1, k2, k4, l6, l5, l7, l8}], 
     numeratorFunction[graph[68]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[14]][{k1, k2, k3, k1 - l5, -l6, -l7, -l8}] - 
       numeratorFunction[graph[14]][{k1, k2, k4, l5 - k2, -l7, -l6, l8}], 
     numeratorFunction[graph[21]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[14]][{k2, k1, k3, l5, l6, l7, l8}] - 
       numeratorFunction[graph[18]][{k2, k1, k3, -l5, k1 + k3 + l5 - l6, l7, 
         l8}], numeratorFunction[graph[26]][{k1_, k2_, k3_, l5_, l6_, l7_, 
        l8_}] :> numeratorFunction[graph[24]][{k2, k1, k3, -l5, 
         -k4 - l6 - l7, l8, l6}] - numeratorFunction[graph[24]][
        {k2, k1, k4, -l5, l7 - k3, l6 - k1 - l5 - l8, l6}], 
     numeratorFunction[graph[27]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[18]][{k2, k1, k4, -l5, l7, l7, l8}] - 
       numeratorFunction[graph[24]][{k1, k2, k4, l5, -k3 - l7 - l8, 
         k3 - l6 + l7 + l8, l8}], numeratorFunction[graph[37]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[28]][{k2, k1, k3, k1 - l5, k4 + l8, l7, l6}] - 
       numeratorFunction[graph[49]][{k2, k1, k3, k1 - l5, -l8, l7 - k2, l6}], 
     numeratorFunction[graph[39]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[28]][{k2, k1, k3, -l5 - l7, k4 + l6 + l8, l5, 
         l6}] - numeratorFunction[graph[48]][{k1, k2, k3, l7, l8, -l5 - l7, 
         -l6 - l8}], numeratorFunction[graph[45]][{k1_, k2_, k3_, l5_, l6_, 
        l7_, l8_}] :> numeratorFunction[graph[49]][{k1, k2, k3, 
         l5 - l6 - l7 - l8, k4 - l6, l5, l7}] + numeratorFunction[graph[49]][
        {k1, k2, k4, k2 + l6 + l7 + l8, l7, l5, k4 - l6}], 
     numeratorFunction[graph[38]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[49]][{k2, k1, k4, l6, k3 + l5 + l7, -l5 + l6, 
         k4 - l8}] - numeratorFunction[graph[49]][{k1, k2, k4, l5 - l6, 
         k3 + l5 + l7, -l6, l7 + l8}], numeratorFunction[graph[53]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[58]][{k1, k2, k3, k3 - l8, l6, l7, l8}] + 
       numeratorFunction[graph[66]][{k1, k2, k4, l8, -k4 - l5, l7, l8}], 
     numeratorFunction[graph[12]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k4, k3, k2, l6, k2 + l8, l5, l7}] + 
       numeratorFunction[graph[26]][{k3, k4, k1, -l6, l8, -l5, l8}], 
     numeratorFunction[graph[51]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[18]][{k3, k2, k1, k1 + k2 - l5, -l6, l7, l8}] - 
       numeratorFunction[graph[21]][{k2, k3, k1, l5 - k1 - k2, -l6, l7, l8}], 
     numeratorFunction[graph[63]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[21]][{k1, k2, k3, k2 - l5, k1 + k2 - l5 - l6, 
         l7, l8}] - numeratorFunction[graph[21]][{k2, k1, k3, k1 - l5, 
         k1 + k2 - l5 - l6, l7, l8}], numeratorFunction[graph[79]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[45]][{k1, k2, k3, k2 - l5, k4 - l7, l6, 
         -l6 - l8}] - numeratorFunction[graph[45]][{k1, k2, k3, l5 - k1, l7, 
         k3 - l6, k4 + l5 - l7 - l8}], numeratorFunction[graph[80]][
       {k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[53]][{k1, k2, k3, k3 - l7, l6, l7, l8}] + 
       numeratorFunction[graph[53]][{k1, k2, k3, l7 - k4, l5, l6, l8}], 
     numeratorFunction[graph[55]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      numeratorFunction[graph[51]][{k1, k2, k3, k1 + l5, l6, l7, l8}] - 
       numeratorFunction[graph[51]][{k1, k3, k2, k1 + l5, l6, l7, l8}], 
     numeratorFunction[graph[83]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      -numeratorFunction[graph[55]][{k3, k1, k2, k1 + k2 - l5, l8, l6, l7}] - 
       numeratorFunction[graph[55]][{k3, k1, k2, l5 - k3, l6, l7, l8}],
     numeratorFunction[graph[18]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      (1/2)*(4*ulp[k2, k3]*(ulp[k1, l5]*(7*ulp[k1, l6] + 6*ulp[k2, k3] + 
            ulp[k2, l6]) - ulp[k2, l5]*(ulp[k1, l6] - 6*ulp[k2, k3] + 
            7*ulp[k2, l6])) + 4*ulp[k1, k2]*(2*ulp[k2, k3]*ulp[k2, l5] - 
          4*ulp[k2, k3]*ulp[k2, l6] - ulp[k2, l5]*ulp[k2, l6] + 
          4*ulp[k2, l6]*ulp[k3, l5] + ulp[k1, l6]*(-4*ulp[k2, k3] - 
            6*ulp[k2, l5] + 4*ulp[k3, l5]) + (5*ulp[k2, l5] + 16*ulp[k3, l5])*
           ulp[k3, l6] + ulp[k1, l5]*(6*ulp[k1, l6] + 
            5*(2*ulp[k2, k3] - ulp[k2, l6] + ulp[k3, l6]))) + 
        8*ulp[k1, k2]^2*(ulp[k2, k3] - 2*ulp[k2, l5] - ulp[k2, l6] - 
          ulp[k3, l5] + ulp[k3, l6] + ulp[l5, l6])), 
     numeratorFunction[graph[28]][{k1_, k2_, k3_, l5_, l6_, l7_, l8_}] :> 
      (1/4)*(-32*ulp[k1, k2]^2*ulp[k2, l5] - 12*(-ulp[k1, k2] - ulp[k2, k3])*
         (4*ulp[k2, l5]*ulp[k2, l6] + 4*(ulp[k1, l5] - ulp[k2, k3] + 
            2*ulp[k2, l5] + ulp[k3, l5])*(ulp[k1, l6] + ulp[k2, l6] + 
            ulp[k3, l6])) + 8*ulp[k2, k3]*(-5*ulp[k2, l5]*ulp[k3, l6] + 
          ulp[k1, l5]*(5*(ulp[k1, l6] + ulp[k2, l6]) + ulp[k3, l6])) + 
        2*ulp[k1, k2]*(8*ulp[k1, l5]*ulp[k2, k3] - 
          4*(-10*(ulp[k1, k2] + ulp[k2, k3])*ulp[k2, l5] + 
            ulp[k1, l6]*(2*ulp[k2, k3] + 5*ulp[k2, l5] - ulp[k3, l5]) + 
            (4*ulp[k2, k3] - 5*ulp[k3, l5])*(ulp[k2, l6] + ulp[k3, l6]) + 
            2*ulp[k2, k3]*ulp[l5, l6])))};

